Experimental statistics of veering triangulations

Certain fibered hyperbolic 3-manifolds admit a $\mathit{\text{layered veering triangulation}}$, which can be constructed algorithmically given the stable lamination of the monodromy. These triangulations were introduced by Agol in 2011, and have been further studied by several others in the years since. We obtain experimental results which shed light on the combinatorial structure of veering triangulations, and its relation to certain topological invariants of the underlying manifold.

==> anc/HashableNP.py <==

### Note: this class was written by Github user Marquisthunder.


from hashlib import sha1

from numpy import all, array, uint8


class HashableNP(object):
    r'''Hashable wrapper for ndarray objects.
        Instances of ndarray are not hashable, meaning they cannot be added to
        sets, nor used as keys in dictionaries. This is by design - ndarray
        objects are mutable, and therefore cannot reliably implement the
        __hash__() method.
        The hashable class allows a way around this limitation. It implements
        the required methods for hashable objects in terms of an encapsulated
        ndarray object. This can be either a copied instance (which is safer)
        or the original object (which requires the user to be careful enough
        not to modify it).
    '''
    def __init__(self, wrapped, tight=False):
        r'''Creates a new hashable object encapsulating an ndarray.
            wrapped
                The wrapped ndarray.
            tight
                Optional. If True, a copy of the input ndaray is created.
                Defaults to False.
        '''
        self.__tight = tight
        self.__wrapped = array(wrapped) if tight else wrapped
        self.__hash = int(sha1(wrapped.view(uint8)).hexdigest(), 16)

    def __eq__(self, other):
        return all(self.__wrapped == other.__wrapped)

    def __hash__(self):
        return self.__hash

    def unwrap(self):
        r'''Returns the encapsulated ndarray.
            If the wrapper is "tight", a copy of the encapsulated ndarray is
            returned. Otherwise, the encapsulated ndarray itself is returned.
        '''
        if self.__tight:
            return array(self.__wrapped)

        return self.__wrapped

==> anc/graph.py <==
#-*-python-*-



""" A Python Class
A simple Python graph class, demonstrating the essential 
facts and functionalities of graphs.

Most of this class was written by Bernd Klein, from his website python-course.eu
"""

class pyGraph(object):

    def __init__(self, graph_dict=None):
        """ initializes a graph object 
            If no dictionary or None is given, an empty dictionary will be used
        """
        if graph_dict == None:
            graph_dict = {}
        self.__graph_dict = graph_dict


    def vertices(self):
        """ returns the vertices of a graph """
        return list(self.__graph_dict.keys())

    def edges(self):
        """ returns the edges of a graph """
        return self.__generate_edges()

    def add_vertex(self, vertex):
        """ If the vertex "vertex" is not in 
            self.__graph_dict, a key "vertex" with an empty
            list as a value is added to the dictionary. 
            Otherwise nothing has to be done. 
        """
        if vertex not in self.__graph_dict:
            self.__graph_dict[vertex] = []

    def add_edge(self, edge):
        """ assumes that edge is of type set, tuple or list; 
            between two vertices can be multiple edges! 
        """
        edge = set(edge)
        vertex1 = edge.pop()
        if edge:
            # not a loop
            vertex2 = edge.pop()
        else:
            # a loop
            vertex2 = vertex1
        if vertex1 in self.__graph_dict:
            self.__graph_dict[vertex1].append(vertex2)
        else:
            self.__graph_dict[vertex1] = [vertex2]

    def __generate_edges(self):
        """ A static method generating the edges of the 
            graph "graph". Edges are represented as sets 
            with one (a loop back to the vertex) or two 
            vertices 
        """
        edges = []
        for vertex in self.__graph_dict:
            for neighbour in self.__graph_dict[vertex]:
                if {neighbour, vertex} not in edges:
                    edges.append({vertex, neighbour})
        return edges

    def __str__(self):
        res = "vertices: "
        for k in self.__graph_dict:
            res += str(k) + " "
        res += "\nedges: "
        for edge in self.__generate_edges():
            res += str(edge) + " "
        return res

    def find_isolated_vertices(self):
        """ returns a list of isolated vertices. """
        graph = self.__graph_dict
        isolated = []
        for vertex in graph:
            print(isolated, vertex)
            if not graph[vertex]:
                isolated += [vertex]
        return isolated

    def find_path(self, start_vertex, end_vertex, path=[]):
        """ find a path from start_vertex to end_vertex 
            in graph """
        graph = self.__graph_dict
        path = path + [start_vertex]
        if start_vertex == end_vertex:
            return path
        if start_vertex not in graph:
            return None
        for vertex in graph[start_vertex]:
            if vertex not in path:
                extended_path = self.find_path(vertex, 
                                               end_vertex, 
                                               path)
                if extended_path: 
                    return extended_path
        return None
    

    def find_all_paths(self, start_vertex, end_vertex, path=[]):
        """ find all paths from start_vertex to 
            end_vertex in graph """
        graph = self.__graph_dict 
        path = path + [start_vertex]
        if start_vertex == end_vertex:
            return [path]
        if start_vertex not in graph:
            return []
        paths = []
        for vertex in graph[start_vertex]:
            if vertex not in path:
                extended_paths = self.find_all_paths(vertex, 
                                                     end_vertex, 
                                                     path)
                for p in extended_paths: 
                    paths.append(p)
        return paths

    def is_connected(self, 
                     vertices_encountered = None, 
                     start_vertex=None):
        """ determines if the graph is connected """
        if vertices_encountered is None:
            vertices_encountered = set()
        gdict = self.__graph_dict        
        vertices = list(gdict.keys()) # "list" necessary in Python 3 
        if start_vertex is None:
            # chosse a vertex from graph as a starting point
            start_vertex = vertices[0]
        vertices_encountered.add(start_vertex)
        if len(vertices_encountered) != len(vertices):
            for vertex in gdict[start_vertex]:
                if vertex not in vertices_encountered:
                    if self.is_connected(vertices_encountered, vertex):
                        return True
        else:
            return True
        return False

    def ply_component(self, 
                     vertices_encountered = None, 
                     start_vertex=None):
        """ decomposes the graph into a connected component H, and G - H. """
        if vertices_encountered is None:
            vertices_encountered = set()
        gdict = self.__graph_dict        
        vertices = list(gdict.keys()) # "list" necessary in Python 3 
        if start_vertex is None:
            # chose a vertex from graph as a starting point
            start_vertex = vertices[0]
        vertices_encountered.add(start_vertex)
        if len(vertices_encountered) != len(vertices):
            for vertex in gdict[start_vertex]:
                if vertex not in vertices_encountered:
                    if self.is_connected(vertices_encountered, vertex)==True:
                        return pyGraph(dict([(v,gdict[v]) for v in vertices_encountered])),pyGraph(dict())
        else:
            return pyGraph(dict([(v,gdict[v]) for v in vertices_encountered])),pyGraph(dict())
        return pyGraph(dict([(v,gdict[v]) for v in vertices_encountered])),pyGraph(dict([(v,gdict[v]) for v in set(vertices).difference(vertices_encountered)]))

    def connected_components(self):
        components = []
        H,K = self.ply_component()
        components.append(H)
        while len(K.vertices()) > 0:
            H,K=K.ply_component()
            components.append(H)
        d=dict([((len(components[i].vertices()),i),components[i]) for i in range(len(components))])
        keys=d.keys()
        keys.sort(); keys.reverse()
        return [d[key] for key in keys]

    def largest_conn_component(self):
        return self.connected_components()[0]

    def connected_components_sizes(self):
        CC = self.connected_components()
        sizes = [len(CC[i].vertices()) for i in range(len(CC))]
        sizes.sort(); sizes.reverse()
        return sizes





    def vertex_degree(self, vertex):
        """ The degree of a vertex is the number of edges connecting
            it, i.e. the number of adjacent vertices. Loops are counted 
            double, i.e. every occurence of vertex in the list 
            of adjacent vertices. """ 
        adj_vertices =  self.__graph_dict[vertex]
        degree = len(adj_vertices) + adj_vertices.count(vertex)
        return degree

    def degree_sequence(self):
        """ calculates the degree sequence """
        seq = []
        for vertex in self.__graph_dict:
            seq.append(self.vertex_degree(vertex))
        seq.sort(reverse=True)
        return tuple(seq)

    @staticmethod
    def is_degree_sequence(sequence):
        """ Method returns True, if the sequence "sequence" is a 
            degree sequence, i.e. a non-increasing sequence. 
            Otherwise False is returned.
        """
        # check if the sequence sequence is non-increasing:
        return all( x>=y for x, y in zip(sequence, sequence[1:]))
  

    def delta(self):
        """ the minimum degree of the vertices """
        min = 100000000
        for vertex in self.__graph_dict:
            vertex_degree = self.vertex_degree(vertex)
            if vertex_degree < min:
                min = vertex_degree
        return min
        
    def Delta(self):
        """ the maximum degree of the vertices """
        max = 0
        for vertex in self.__graph_dict:
            vertex_degree = self.vertex_degree(vertex)
            if vertex_degree > max:
                max = vertex_degree
        return max

    def density(self):
        """ method to calculate the density of a graph """
        g = self.__graph_dict
        V = len(g.keys())
        E = len(self.edges())
        return 2.0 * E / (V *(V - 1))

    def diameter(self):
        """ calculates the diameter of the graph """
        
        v = self.vertices() 
        pairs = [ (v[i],v[j]) for i in range(len(v)-1) for j in range(i+1, len(v))]
        smallest_paths = []
        for (s,e) in pairs:
            paths = self.find_all_paths(s,e)
            smallest = sorted(paths, key=len)[0]
            smallest_paths.append(smallest)

        smallest_paths.sort(key=len)

        # longest path is at the end of list, 
        # i.e. diameter corresponds to the length of this path
        diameter = len(smallest_paths[-1])
        return diameter











==> anc/hpc_get.py <==
#-*-python-*-

"""This is the script for computing a vt_bundle(), and storing results, which was used for computation on the 
Temple Owlsnest computing cluster. 

Much of it will be specific to the Temple cluster, and to my directory tree setup, but maybe some of it will be useful to someone else.
"""


import time
t1=time.time()
import cPickle
from vt_bundle import *
from surf import *
from sys import argv
from sys import setrecursionlimit
import os
from os.path import expandvars
from os.path import isfile
import resource
import psutil

import cypari


setrecursionlimit(50000)

script, run, index, genus, punctures, word_len, syl_len, long_syl, sys, cut, all_twists, all_positive, no_repeat, stack_doubler, word = argv

### the code below is specific to the Temple Owlsnest computing cluster ##################

queue = expandvars("$PBS_QUEUE")
ppn = int(expandvars("$PBS_NUM_PPN"))

if queue == 'normal':
    limit = (12./ppn) * 1024
elif queue == 'legacy':
    limit = (8./ppn) * 1024
elif queue in ['devel','gpu']:
    limit = (24./ppn) * 1024
elif queue == 'highmem':
    limit = 12 * 1024
elif queue == 'bigmem':
    limit = 9 * 1024
elif queue == 'manycore':
    limit = (48./ppn) * (1.33 * 1024)

max_bytes = limit * (1024*1024)

resource.setrlimit(resource.RLIMIT_AS, (max_bytes, max_bytes))

tmp=expandvars("$TMPDIR")

#########################################################################################

run = int(run)
index = int(index)
genus = int(genus)
punctures = int(punctures)
word_len = int(word_len)
syl_len = int(syl_len)
long_syl = int(long_syl)
sys = bool(int(sys))
cut = float(cut)
all_twists = bool(int(all_twists))
all_positive = bool(int(all_positive))
no_repeat = bool(int(no_repeat))
stack_dblr = int(stack_doubler)

for i in xrange(stack_dblr-1):
    cypari.all.allocatemem()


def replace_line(file_name, line_num, text):
    with open(file_name, 'r') as f:
        lines = f.readlines()
        lines[line_num] = text+'\n'
    with open(file_name, 'w') as out:
        out.writelines(lines)

try:
    S=Surface(genus,punctures)


    if word == '_':
        letters = S.rand_word(word_len,syl_len,long_syl,all_twists,all_positive,no_repeat)
    elif word == 'from_file':
        with open(tmp+'/word_list.txt', 'r') as f:
            lines = f.readlines()
        word = lines[index].strip('\n')
        letters = letters_from_word(word)
        del lines
    else:
        letters = letters_from_word(word)


    print 'index = ' + str(index)
    
    vb = VT_Bundle(S,letters)
    
    while vb.type != 'pA':
        letters = S.rand_word(word_len,syl_len,long_syl,all_twists,all_positive,no_repeat)
        word = word_from_letters(letters)
        if isfile(tmp + '/word_list.txt'):
            replace_line(tmp + '/word_list.txt',index,word)
        vb = VT_Bundle(S,letters)

    print word_from_letters(letters)

    vb.input = dict({'word_type':'random','surface':vb.surface.name,'word_len':word_len,'syl_len':syl_len,'long_syl':long_syl,'systole':sys,'all_twists':all_twists,'all_positive':all_positive,'no_repeat':no_repeat})
    
    vb.give_geom(systole=sys,cutoff=cut)

    vb.run = run
    vb.index = index
    d = vb.dictionary()
    d['run']=run; d['index']=index
    d['input'] = tuple(['random',vb.surface.name, word_len, syl_len, long_syl, sys,all_twists, all_positive, no_repeat])
    tspic = cPickle.dumps(d['t_shapes'],-1)
    d['t_shapes'] = 'none'

    vbpic = cPickle.dumps(vb,-1)
    dpic = cPickle.dumps(d,-1)
    systole = vb.systole
    del vb
    del d

    if ( sys==True and ( isinstance(systole,float) or systole=='Failed: RuntimeError' ) ) or sys == False:
        vb_file = tmp + '/bundles/bundle_'+str(run)+'_'+str(index)+'.txt'
    else:
        vb_file = tmp + '/bundles_ns/bundle_'+str(run)+'_'+str(index)+'.txt'
    dict_file = tmp + '/dicts/dict_'+str(run)+'_'+str(index)+'.txt'
    ts_file = tmp + '/tets/tets_'+str(run)+'_'+str(index)+'.txt'
    with open(vb_file, 'w') as b:
        b.write(vbpic)
        del vbpic
    with open(dict_file, 'w') as d:
        d.write(dpic)
        del dpic
    with open(ts_file, 'w') as ts:
        ts.write(tspic)
        del tspic

    print 'pseudo-Anosov'
        
        
    t2 = time.time()
    print 'elapsed time: '+str((t2-t1)/60)+' minutes'

    process = psutil.Process(os.getpid())
    print 'end mem usage: ' + str(process.memory_info().rss/(1024.*1024.)) + ' MB'

    print 'max mem usage: ' + str(resource.getrusage(resource.RUSAGE_SELF)[2]/(1024.)) + ' MB'

except MemoryError:
    print "Memory limit exceeded"

print '\n'



==> anc/loba.c <==
//loba.c

// to compile:
// $ gcc -shared -o loba.so -fPIC loba.cpp

#include <math.h>

double f(int l1, double args[1]);

double f(int l1, double args[1]){
    return - log ( 2 * sin (args[0]) );
}

==> anc/loba.py <==
#-*-python-*


import random
from scipy import integrate
import ctypes
import sys
from cmath import phase
from math import pi
from os.path import expanduser
from math import sin
from math import cos

home=expanduser("~")

if sys.platform == 'darwin':
	lib = ctypes.CDLL(home + '/Dropbox/scripts/c/loba_mac.so')
else:
	lib = ctypes.CDLL(home + '/Dropbox/scripts/c/loba.so')

c_lob = lib.f
c_lob.restype = ctypes.c_double
c_lob.argtypes = (ctypes.c_int, ctypes.c_double)


def clausen(theta,prec=10000):
	"""The Lobachevsky function can be expressed in terms of the Clausen funtion, approximated by the sum below.
	This is much slower than using lob(), below."""

	return sum(sin(i*theta)/(i**2),i,1,prec)

def lob(theta):
	"""This is the fasted way to compute the Lobachevsky funtion (that I have found). Computations happen in C, so 
	will need to compile the loba.c file for this to work"""

	return integrate.nquad(c_lob,[[pi/2,theta]],opts={'epsabs':.0001})[0]

def sp_lob(theta):
	"""This is the same as lob(), but without c_lob. It is of course not as fast as lob()."""

	L = lambda t : -log(2*sin(t))
	return sp.integrate.quad(L,pi/2,theta)

def vol_tet(alph,bet,gam):
	"""return the volume of the tetrahedron with given dihedral angles."""

	return lob(alph) + lob(bet) + lob(gam)


def vol_std_tet(z):
	"""return the volume of the tetrahedron with vertices at 0,1,infinity,z on the Riemann sphere."""
	if z.imag < 0:
		z=z.conjugate()
	alph = phase(z)
	bet = phase(complex(-(z-1).real,(z-1).imag))
	gam = pi - alph - bet
	return vol_tet(alph,bet,gam).real

def vol_std_tet_xy(x,y):
	"""return the volume of the tetrahedron with vertices at 0,1,infinity,x+iy on the Riemann sphere."""

	if y < 0:
		z=complex(x,y).conjugate()
	else:
		z=complex(x,y)
	alph = phase(z)
	bet = phase(complex(-(z-1).real,(z-1).imag))
	gam = pi - alph - bet
	return vol_tet(alph,bet,gam).real


def vol_std_tet_polar(r,theta):
	"""return the volume of the tetrahedron with vertices at 0,1,infinity,re^{i*theta} on the Riemann sphere."""

	z = complex(r*cos(theta),r*sin(theta))
	return vol_std_tet(z)

def vol_std_tet_wsign(x,y):
	"""return the volume of the tetrahedron with vertices at 0,1,infinity,x+iy on the Riemann sphere. Return
	a negative volume if y<0. """

	if y < 0:
		z=x-I*y
	else:
		z=x+I*y
	alph = phase(z)
	bet = phase(complex(-(z-1).real(),(z-1).imag()))
	gam = pi - alph - bet
	if y < 0:
		return -vol_tet(alph,bet,gam).real
	else:
		return vol_tet(alph,bet,gam).real


def list_plot_std_vols(n):  # needs sage
	"""Return a 3D list plot of the volumes of standard hyperbolic tetrahedra (i.e., those with shape parameter within the 
	intersection of the unit disks centered at 0 and 1+i*0)"""
	
	def f(x): return min(sqrt(1-x**2),sqrt(1-(x-1)**2))
	
	var('x,y')
	return list_plot3d([(x/n,y/n,vol_std_tet(complex(x/n,y/n))) for x in range(n+1) for y in range(0,1+floor(f(x/n)*n))],aspect_ratio=1,dpi=200)


def vst(x,y):
	"""return the volume of the tetrahedra with shape parameter x+iy. Return 0 if the x+iy is not within the 
	intersection of the unit disks centered at 0 and 1+i*0."""
	return vol_std_tet_xy(x,y) if y < min(sqrt(1-(x-1)**2),sqrt(1-x**2)) else 0

def plot_std_vols():  # needs sage
	"""Return a 3D plot of standard tetrahedra volumes."""
	var('x,y')

	return plot3d(vst(x,y),(x,0,1),(y,0,1),dpi=200,aspect_ratio=1,plot_points=50)

















==> anc/surf.py <==
#-*-python-*-

import flipper
import string
import random


class Surface:
    """returns a surface of genus=genus with "punctures" marked points. 

        Encodes a full set of MCG generators. 
        The MCG generators provided by this class are described in the paper Experimental Statistics of Veering 
        Triangulations.

    """
    def __init__(self, genus, num_punctures, verify=False):

        try:           ## if we are working in Sage, turn off the preparser so that the ~ operator works as in Python
            preparser(False)
        except NameError:
            pass

        g = int(genus)
        n = int(num_punctures)

        def gr(m): 
            if g == 1: return 2
            elif g>1: return m+2*g
        def p(m): 
            if g == 2: return 8
            elif g>2: return m+4*g
        def b(m): return m+5*g
        def o(m): return m+6*g-3


        if g == 0:
            self.triangles=[(3*i,3*i+2,~(3*((i+1)%(n-2)))) for i in xrange(n-2)]+[(3*i+1,~(3*((i+1)%(n-2))+1),~(3*i+2)) for i in xrange(n-2)]

            self.lams=dict()
            for i in range(n):
                self.lams['q'+str(i)]=[0 for j in range(3*n-6)]
            for j in range(3,3*n-8,3)+[1,2,3*n-7]:
                self.lams['q0'][j] += 1
            for j in range(3,6)+[0,1,3*n-7]:
                self.lams['q1'][j] += 1
            for i in range(0,n-4):
                for j in range(3*i+2,3*i+5)+range(3*i+6,3*i+9):
                        self.lams['q'+str(i+2)][j] += 1
            for j in range(1,3*n-8,3)+[3*n-10,3*n-9,3*n-7]:
                self.lams['q'+str(n-2)][j] += 1
            for j in range(1,3*n-7,3)+range(0,3*n-8,3)+[3*n-7,3*n-7]:
                self.lams['q'+str(n-1)][j] += 1



        else:
            if g >= 1:
                self.triangles = [(k,k+1,gr(k)) for k in xrange(0,2*g-1,2)]+[(~k,~(k+1),~gr(k+1)) for k in xrange(0,2*g-1,2)]

            if g > 2:
                self.triangles += [(~gr(k),gr(k+1),~p(k/2)) for k in xrange(0,2*g-1,2)]
            if g == 2: self.triangles += [(~gr(0),gr(1),~p(0)),(~gr(2),gr(3),p(0))]
            if g == 3: self.triangles += [(p(0),p(1),p(2))]
            if g > 3:
                self.triangles += [(b(k),p(k+2),~b(k+1)) for k in xrange(0,g-4)]+[(p(0),p(1),~b(0)),(p(g-2),p(g-1),b(g-4))]
            if n==2: #for n=2 we need a certain triangulation, so we can more easily compute the halftwist in terms of flips later.
                self.triangles.remove((2*g-2,2*g-1,gr(2*g-2)))
                self.triangles += [(o(0),~o(2),o(2)),(2*g-2,~o(0),o(1)),(gr(2*g-2),~o(1),2*g-1)]
            if n>2:
                self.triangles.remove((2*g-2,2*g-1,gr(2*g-2)))
                self.triangles += [(2*g-2,o(0),o(1)),(gr(2*g-2),~o(3*n-5),o(3*n-4)),(2*g-1,~o(3*n-4),~o(3*n-6))]
                self.triangles += [(~o(k),o(k+3),~o(k+2)) for k in xrange(0,3*n-8,3)]+[(~o(k+1),o(k+2),o(k+4)) for k in xrange(0,3*n-8,3)]

            e=edges=6*g+3*n-6

            def empty_lam(num_edges): return [0 for i in xrange(num_edges)]

            self.lams = dict()
            if g == 1:
                self.lams['a0'] = empty_lam(e)
                self.lams['a0'][1] += 1; self.lams['a0'][gr(0)] += 1 
                self.lams['b0'] = empty_lam(e)
                self.lams['b0'][0] += 1; self.lams['b0'][gr(0)] += 1
            elif g > 1:
                for i in [0,1]:
                    self.lams['a'+str(i)] = empty_lam(e)
                    for j in [2*i+1,gr(2*i),gr(2*i+1)]:
                        self.lams['a'+str(i)][j] += 1
                for i in xrange(g):
                    self.lams['b'+str(i)] = empty_lam(e)
                    for j in [2*i,gr(2*i),gr(2*i+1)]:
                        self.lams['b'+str(i)][j] += 1
            if g == 2:
                self.lams['c0'] = empty_lam(e)
                for j in [1,gr(0),p(0),gr(2),2,gr(3),gr(2),3,2,gr(2),p(0),gr(1)]:
                    self.lams['c0'][j] += 1
            elif g > 2:
                for i in xrange(g-1):
                    self.lams['c'+str(i)] = empty_lam(e)
                    for j in [2*i+1,gr(2*i),p(i),p(i+1),gr(2*i+2),2*i+2,gr(2*i+3),gr(2*i+2),2*i+3,2*i+2,gr(2*i+2),p(i+1),p(i),gr(2*i+1)]:
                        self.lams['c'+str(i)][j] += 1
                for i in xrange(1,g-2):
                    self.lams['c'+str(i)][b(i-1)] += 2
            if n == 2:
                self.lams['b'+str(g-1)][o(1)] += 1
                if 'c'+str(g-2) in self.lams.keys():
                    self.lams['c'+str(g-2)][o(1)] += 2
                self.lams['p0'] = empty_lam(e)
                for j in [2*g-1,gr(2*g-1),gr(2*g-2)]+[o(0),o(0),o(1),o(1),o(2)]:
                    self.lams['p0'][j] += 1
                if g == 1:
                    for i in xrange(n-1):
                        self.lams['p'+str(i)][gr(2*g-1)] -= 1
                self.lams['q0'] = [2 for i in xrange(6*g+3*n-6)]
                self.lams['q0'][o(0)] -= 2
                self.lams['q0'][o(2)] -= 2

            if n > 2:
                if 'a'+str(g-1) in self.lams.keys():
                    self.lams['a'+str(g-1)][o(3*n-4)] += 1
                for j in [o(3*k+1) for k in xrange(n-1)]:
                            self.lams['b'+str(g-1)][j] += 1
                if 'c'+str(g-2) in self.lams.keys():
                    for j in [o(3*n-4)]+[o(3*k+1) for k in xrange(n-1)]*2:
                        self.lams['c'+str(g-2)][j] += 1
                self.lams['p0'] = empty_lam(e)
                for j in [2*g-1,gr(2*g-1),gr(2*g-2)]+[o(3*k) for k in xrange(n-1)]+[o(3*k+1) for k in xrange(n-1)]:
                    self.lams['p0'][j] += 1
                for i in xrange(1,n-1):
                    self.lams['p'+str(i)] = empty_lam(e)
                    for j in [2*g-1,gr(2*g-1),gr(2*g-2),o(3*i-1)]+[o(3*k) for k in xrange(i,n-1)]+[o(3*k+1) for k in xrange(i,n-1)]:
                        self.lams['p'+str(i)][j] += 1
                if g == 1:
                    for i in xrange(n-1):
                        self.lams['p'+str(i)][gr(2*g-1)] -= 1

                self.lams['q0'] = [2 for i in xrange(6*g+3*n-6)]
                for j in [o(3*k+2) for k in xrange(1,n-3)]+[o(0)]:
                    self.lams['q0'][j] -= 2
                for j in [o(3*k) for k in xrange(1,n-1)]+[o(3*k+1) for k in xrange(1,n-1)]+[o(2),o(3*n-4)]:
                    self.lams['q0'][j] -= 1

                self.lams['q1'] = empty_lam(e)
                for j in [o(0),o(1),o(3),o(4),o(5)]:
                    self.lams['q1'][j] += 1
                for i in xrange(2,n-1):
                    self.lams['q'+str(i)] = empty_lam(e)
                    for j in [o(3*(i-1)-1),o(3*(i-1)),o(3*(i-1)+1),o(3*(i-1)+3),o(3*(i-1)+4),o(3*(i-1)+5)]:
                        self.lams['q'+str(i)][j] += 1

                

        self.triangulation = flipper.create_triangulation(self.triangles)


        ### below we compute the halftwist around the isolating curve bounding the two punctures, for n=2 case, in terms of flips. We then relable the edges, and re-create the triangulation, since we have altered the original one in the process of finding the flips.
        if n == 2:
            t=self.triangulation
            seq = []
            vert = 0 if len(edges_around_vert(t,0))>1 else 1
            edges = edges_around_vert(t,vert)
            fixed_edge = o(2) if o(2) in edges else -o(2)-1
            ind = edges.index(fixed_edge)
            edges_0 = [edges[(ind+i)%len(edges)] for i in range(len(edges))]
            while len(edges) > 1:
                ind = (edges.index(fixed_edge)+1)%len(edges)
                seq.append(edges[ind])
                t = t.flip_edge(edges[ind])
                edges = edges_around_vert(t,vert)
            edges = edges_around_vert(t,(vert+1)%2)
            ind = edges.index(~fixed_edge)
            edges = [edges[(ind+i)%len(edges)] for i in range(len(edges))]
            isom = dict(zip(edges,edges_0))
            seq.append(isom)
            seq.reverse()
            self.triangulation = flipper.create_triangulation(self.triangles)
            isolating_halftwist = self.triangulation.encode(seq)
        ###

        self.laminations = dict([(key,self.triangulation.lamination(self.lams[key])) for key in self.lams.keys()])

        self.twists = dict()
        self.halftwists = dict()


        ### if n=2, we have to add the halftwist (created above from flips) seperately. It seems that the halftwist computed above is actually the right Dehn twist (based on the check below using chain relation), so it is called 'Q0' and its inverse is 'q0' (lower case indicates left twists, upper case right twists).
        if n == 2:
            self.halftwists['Q0'] = isolating_halftwist
            self.halftwists['q0'] = isolating_halftwist.inverse()
        ###

        for key in self.lams.keys():
            if key == 'q0':
                pass
            elif key[0] == 'q':
                self.halftwists[key] = self.laminations[key].encode_halftwist(1)
                self.halftwists[key.upper()] = self.laminations[key].encode_halftwist(-1)
            else:
                self.twists[key] = self.laminations[key].encode_twist(1)
                self.twists[key.upper()] = self.laminations[key].encode_twist(-1)
        self.all_twists = dict([(key,self.twists[key]) for key in self.twists]+[(key,self.halftwists[key]) for key in self.halftwists])
        
        # below we compute the square of the halftwist in terms of chain relation, then check that it is indeed 
        # the inverse of (halftwist)^-1. This confirms that the computation of the halftwists in terms of flips 
        # was successful. This check increases the run time considerably, so it should probably be passed as False
        # except when testing. All surfaces S_g,2 for g<23 have been tested.

        if n == 2 and verify == True:
            chain = [self.twists['a0'],self.twists['b0']]
            for i in range(g-1):
                chain.append(self.twists['c'+str(i)])
                chain.append(self.twists['b'+str(i+1)])
            assert self.triangulation.encode(chain*(4*g+2) + [self.halftwists['Q0']]*2).is_identity()
        
        
        self.num_punctures = self.triangulation.num_vertices
        self.genus = self.triangulation.genus

        self.name='S_'+ str(self.genus) + ',' + str(self.num_punctures)

        try:           ## turn the preparser back on, if using Sage.
            preparser(True)
        except NameError:
            pass

    def num_letters(word):
        num_letters=0
        for letter in ['a','b','c','p','q']:
            num_letters += word.count(letter)
        return num_letters

    def rand_word(self,word_len,syl_len=1,long_syl=0,all_twists=True,all_positive=False,no_repeat=False,no_backtrack=False,exclude=None,lead=None):
        """generates a random word in the generating set of twists and halftwists, which has length ~word_len. 

        Each sylable has length given by random choice from range(1,syl_len), and the word begin with a initial 
        syllable of length long_syl. If all_twists=True, then the full MCG is used, if False then 
        only PMCG (pure mapping class group). If all_positive=True then only positive twists are 
        used, if False then both positive and negative. If no_repeat=True then no generator is allowed 
        to repeat consecutively. If no_backtrack=True then are walk through MCG is taken without backtracking (i.e., the word is reduced).

        Note that this only outputs a list of letters (which are just strings), not an encoded word.
        """
        letters=[]
        if lead != None:
            letters += letters_from_word(lead)
        if self.genus > 0 and all_twists == False:
            keys = self.twists.keys()
        else:
            keys = self.all_twists.keys()
        if all_positive == True:
            keys = list(set([key.lower() for key in keys]))
        if exclude != None:
            keys = [key for key in keys if key.lower() not in exclude]
        b=random.choice(keys)
        letters.append(b)
        for i in xrange(long_syl-1):
            letters.append(b)
        a = b
        parity = random.choice(range(-3,3))
        while len(letters) < word_len+parity:
            b=random.choice(keys)
            if ( no_repeat and b != a and not no_backtrack) or ( no_repeat and b != a and no_backtrack and b != a.swapcase() ) or ( no_backtrack and b != a.swapcase() and not no_repeat ) or ( not no_repeat and not no_backtrack ):
                for i in xrange(random.choice(range(syl_len))+1):
                    letters.append(b)
                a = b
        return letters



    def mc_from_word(self,letters):
        """Encodes word given as a list of letters, returning an encoded mapping class (has type flipper.Encoding())."""
        word = ''
        for i in xrange(len(letters)):
            word += letters[i]
        sequence = []
        for i in xrange(len(letters)):
            sequence += self.all_twists[letters[i]]
        map_class=self.triangulation.encode(sequence)
    
        return map_class

    

    def singularities(self,canon_mc_lam):
        return canon_mc_lam.triangulation.num_vertices - self.triangulation.num_vertices


class Mapping_Class():
    def __init__(self,Sigma,letters):
        word = ''
        for i in xrange(len(letters)):
            word += letters[i]
        self.word = word
        self.letters = letters
        sequence = []
        self.length = len(letters)
        self.surface_name = Sigma.name

    def letters_w_exp(self):
        lets=[l for l in self.letters]
        letsexp = dict()
        while len(lets) > 0:
            x=lets.pop()
            letsexp[x] = 1
            while len(lets) > 0 and lets[-1] == x:
                letsexp[x] += 1
                lets.pop()
        return letsexp

    def encoding(self,Sigma):
        sequence = []
        for i in xrange(len(self.letters)):
            sequence += Sigma.all_twists[self.letters[i]]
        return Sigma.triangulation.encode(sequence)

    def syl_lens(self):
        inds = [0];inds+=[i+1 for i in xrange(len(self.letters)-1) if self.letters[i]!=self.letters[i+1]];inds+=[len(self.letters)]
        syls = [self.letters[inds[i]:inds[i+1]] for i in xrange(len(inds)-1)]
        return [len(syls[i]) for i in xrange(len(syls))]

    def max_syl_len(self):
        return max(self.syl_lens())

    def no_repeats(self):
        """Are any letters repeated consecutively in self?"""
        return self.max_syl_len()==1

    def num_back_tracks(self):
        """How many backtracks does self have?"""
        num = 0
        for i in xrange(len(self.letters)-1):
            if self.letters[i] == self.letters[i+1].swapcase():
                num += 1
        return num

def num_letters(word):
    """counts number of letters in a given word. The word should be given as a concatenated string."""

    num_letters=0
    for letter in ['a','b','c','p','q']:
        num_letters += word.count(letter)
    return num_letters

def letters_from_word(word):
    """Given a word, get a list of its letters."""

    alphas = [i for i in range(len(word)) if word[i].isalpha()]+[len(word)]
    letters = [word[alphas[i]:alphas[i+1]] for i in range(len(alphas)-1)]
    return letters

def word_from_letters(letters,with_exps=False):
    """given a list of letters, concatenate them to get a word."""

    if not with_exps:
        word = ''.join(letters)
    else:
        breaks = [0]+[i for i in xrange(1,len(letters)) if letters[i-1] != letters[i]]
        word = ''.join([letters[breaks[i]]+str('^'+str(breaks[i+1]-breaks[i]))*(breaks[i+1]-breaks[i]!=1) for i in xrange(len(breaks)-1)])
    return word

def reduce_backtracks(letters):
    """Remove consecutive instances of a letter and its inverse."""

    while True:
        i=1
        old_letters = [l for l in letters]
        while letters[i] != letters[i-1].swapcase():
            if i == len(letters)-1:
                return letters
            else:
                i += 1
        letters.pop(i)
        letters.pop(i-1)
        if letters == old_letters:
            break
    return letters

def edges_around_vert(triangulation,vertex):
    """Get cyclically ordered list of edges around the given vertex. 

    Vertex is input as an int corresponding to its index. I.e., for vertex "Puncture 0", do edges_around_vert(t,0).
    """

    t = triangulation
    crns = t.corner_class_of_vertex(t.vertices[vertex])
    edges = [crns[i].edges[1].label for i in range(len(crns))]
    edges.reverse()
    return edges






==> anc/vt_bundle.py <==
#-*-python-*-

import snappy
import flipper
import string
import random
from graph import pyGraph
import surf
from copy import deepcopy
from itertools import combinations
from loba import vol_std_tet
import numpy as np
from HashableNP import HashableNP


class VT_Bundle:
    """Compute the NT type of a mapping class using flipper, and compute other invariants of interest.

    If flipper determines that the mapping class is pseudo-Anosov, store the mapping class as an 
    attribute (of type flipper.Encoding(), comes with a lot of computed invariants/objects, most 
    importantly the veering triangulation). 

    Many other invariants of interest are computed, and a method is provided for computing and storing
    geometric invariants using SnapPy, and for returning the SnapPy manifold.
    """
    def __init__(self,Sigma,letters,mc_can=None,bundle=None):
        self.surface=Sigma
    
        self.monodromy = surf.Mapping_Class(Sigma,letters)

        try:
            if mc_can == None:
                self.mc_canonical = self.monodromy.encoding(Sigma).canonical()
            else:
                self.mc_canonical = mc_can
            self.type='pA'
            self.dilatation = self.mc_canonical.dilatation()

            if bundle == None:
                self.bundle = self.mc_canonical.bundle()
            else:
                self.bundle = bundle
            
            fpw=self.mc_canonical.invariant_lamination().flips_per_weight
            self.flips_per_weight=''.join([str(fpw[i][1]) for i in range(len(fpw))])

            self.hingeQ = hingeQ(self)
            self.num_tets = len(self.bundle.triangulation3.tetrahedra)
            
            self.nh_graph_sizes = tuple(nhg_comp_sizes(self.bundle))
            self.max_nh_chain = max([0]+self.nh_chain_lens(self.hingeQ))
            self.max_nh_chain_cyclic = max([0]+self.nh_chain_lens(self.hingeQ,cyclic=True))
            
            self.fiber = 'S_' + str(self.surface.genus) + ',' + str(self.mc_canonical.invariant_lamination().triangulation.num_vertices)
            self.fiber_genus = self.surface.genus
            self.fiber_num_punctures = self.mc_canonical.invariant_lamination().triangulation.num_vertices
            
            self.num_cusps = len(self.bundle.cusp_types())
            self.num_puncture_cusps = self.bundle.cusp_types().count(False)
            self.num_singularity_cusps = self.bundle.cusp_types().count(True)
            
            self.max_edge_valence = max([self.edge_vals()[i][1] for i in range(len(self.edge_vals()))])
            


        except flipper.AssumptionError:
            self.type = 'not pA'

        self.volume = 'unknown'
        self.volume_ok = 'NA'
        self.trueVol_minus_triVol = 'NA'
        self.systole = 'unknown'
        self.t_shapes = 'unknown'
        self.neg_tets = 'unknown'
        self.neg_tets_min_fan_dist = 'unknown'
        self.neg_tets_graph_num_comps = 'unknown'
        self.geometric = 'unknown'
        self.num_neg_tets = 'unknown'
        self.census_id = 'unknown'
        self.max_fan_vol = 'unknown'

    def edge_vals(self):
        return edge_valences(self.bundle.triangulation3.tetrahedra)

    def fan_lens(self):
        return fan_lengths(self.bundle.triangulation3.tetrahedra)

    def num_hinges(self):
        return self.hingeQ.count('1')

    def num_nonhinges(self):
        return self.hingeQ.count('0')

    def nh_chain_lens(self,hingeQ,tet_type='0',cyclic=False):
        hQ = self.hingeQ.replace('01','0 1').replace('10','1 0').split(' ')
        if not cyclic:
            return [len(hQ[i]) for i in xrange(len(hQ)) if hQ[i][0]==tet_type]
        elif cyclic and hQ[0]==hQ[-1]:
            hQ[0] = hQ[0]+hQ[-1]
            return [len(hQ[i]) for i in xrange(len(hQ)) if hQ[i][0]==tet_type]
        else:

            return [len(hQ[i]) for i in xrange(len(hQ)) if hQ[i][0]==tet_type]


    def snappy_mfld(self,HP=False,filled=False):
        """return the SnapPea Manifold."""

        if HP:
            return snappy.ManifoldHP(self.bundle.snappy_string(filled=filled))
        else:
            return snappy.Manifold(self.bundle.snappy_string(filled=filled))


    def give_geom(self,systole=False,cutoff=.01,HP=False):
        """Compute the SnapPy Manifold, extract some geometric info of interest and save as attribute of the class.
        """
        
        M = self.snappy_mfld(HP)

        t_shapes = M.tetrahedra_shapes(part='rect',fixed_alignment=False)
        if HP:
            self.accuracies = np.array([(acc[0],acc[1]) for acc in M.tetrahedra_shapes('accuracies',fixed_alignment=False)])
            self.t_shapes = np.array([[t_shapes[i].real,t_shapes[i].imag,vol_std_tet(complex(t_shapes[i]))] for i in xrange(len(t_shapes))])
        else:
            self.t_shapes = np.array([[complex(t_shapes[i]).real,complex(t_shapes[i]).imag,vol_std_tet(complex(t_shapes[i]))] for i in xrange(len(t_shapes))])
        del t_shapes
        self.geometric = len([s[1] for s in self.t_shapes if s[1]<0]) == 0
        self.neg_tets = [i for i in xrange(len(self.t_shapes)) if self.t_shapes[i][1]<0]
        self.max_fan_vol = max_fan_vol(self.bundle.triangulation3.tetrahedra,self.t_shapes)

        self.num_neg_tets = len(self.neg_tets)
        if self.num_neg_tets > 0:
            tets = self.bundle.triangulation3.tetrahedra
            if self.num_neg_tets > 1:
                self.neg_tets_min_fan_dist = min([fan_distance(tets[i],tets[j]) for i in self.neg_tets for j in self.neg_tets if j > i])
            else:
                self.neg_tets_min_fan_dist = 0
            G = pyGraph({i:[j for j in self.neg_tets if j in [tets[i].glued_to[k][0].label for k in xrange(4)]] for i in self.neg_tets})

            self.neg_tets_graph_num_comps = len(G.connected_components())
        
        else:
            self.neg_tets_min_fan_dist = 'NA'
            self.neg_tets_graph_num_comps = 'NA'

        if M.solution_type() == 'all tetrahedra positively oriented':
            self.volume = float(M.volume())
            self.volume_ok = True
            self.trueVol_minus_triVol = 0
        else:
            MM = M.copy()
            try:
                MM.canonize()
                if MM.solution_type() == 'all tetrahedra positively oriented':
                    self.volume = float(MM.volume())
                    self.volume_ok = True
                    self.trueVol_minus_triVol = float(self.volume-M.volume())
                else:
                    self.volume = float(M.volume())
                    self.volume_ok = False
                    self.trueVol_minus_triVol = 'unknown'
            except RuntimeError:
                self.volume = float(M.volume())
                self.volume_ok = False
                self.trueVol_minus_triVol = 'canonize failed'
        try:
            self.census_id = tuple(M.identify())
        except AttributeError:
            self.census_id = tuple()

        if systole==True:
            try:
                M_hp = M.high_precision()
                cut_off = float(cutoff)
                ls = M_hp.length_spectrum(cut_off)
                if len(ls) > 0:
                    self.systole = round(min([ls[i]['length'].real() for i in range(len(ls))]),10)
                else:
                    self.systole = 'is > '+str(cut_off)
            except RuntimeError:
                self.systole = 'Failed: RuntimeError'  


    def dictionary(self):
        d = {'fiber':self.fiber,'fiber_genus':self.fiber_genus,'fiber_num_punctures':self.fiber_num_punctures,'surface':self.surface.name,'surface_genus':self.surface.genus,'surface_num_punctures':self.surface.num_punctures,'cusp_types':tuple(self.bundle.cusp_types()),'monodromy_len':self.monodromy.length,'monodromy_max_syl':self.monodromy.max_syl_len(),'monodromy':self.monodromy.word,'dilatation':float(self.dilatation),'num_hinges':self.num_hinges(),'num_nonhinges':self.num_nonhinges(),'hingeQ':self.hingeQ,'num_tets':self.num_tets,'neg_tets':tuple(self.neg_tets),'num_neg_tets':self.num_neg_tets,'geometric':self.geometric,'neg_tets_min_fan_dist':self.neg_tets_min_fan_dist,'neg_tets_graph_num_comps':self.neg_tets_graph_num_comps,'nh_graph_sizes':self.nh_graph_sizes,'max_nh_chain':self.max_nh_chain,'max_nh_chain_cyclic':self.max_nh_chain_cyclic,'volume':self.volume,'volume_ok':self.volume_ok,'systole':self.systole,'t_shapes':self.t_shapes,'census_id':self.census_id,'num_cusps':self.num_cusps,'num_puncture_cusps':self.num_puncture_cusps,'num_singularity_cusps':self.num_singularity_cusps,'edge_valences':self.edge_vals(),'max_edge_valence':self.max_edge_valence,'trueVol_minus_triVol':self.trueVol_minus_triVol,'max_fan_vol':self.max_fan_vol,'flips_per_weight':self.flips_per_weight}
        return d


class Hashabledict(dict):
    def __hash__(self):
        return hash((frozenset(self), frozenset(self.itervalues())))


def hingeQ(vb):
    """Return a string of 1's and 0's, corresponding to hinges and non-hinges, respectively, 
    in the order they appear in the veering triangulation w.r.t. tetrahedra indexing.
    """

    return ''.join([str(int(item.edge_labels.values().count('Right')==3)) for item in vb.bundle.triangulation3.tetrahedra])


def nh_graph_py(bundle):
    non_hinges = set([tet for tet in bundle.triangulation3 if tet.edge_labels.values().count('Right') !=3])
    G=pyGraph({t.label:[s.label for s, _ in t.glued_to if s in non_hinges] for t in non_hinges})
    return G

def nhg_comp_sizes(bundle):
    G=nh_graph_py(bundle)
    if len(G.vertices())>0:
        return G.connected_components_sizes()
    else:
        return 'none'

# the funtions below require reqina, and ultimately did not yield any interesting experimental results, but
# might be useful in the future.

#def remove_hinges(bundle):
#    Rvb=regina.NSnapPeaTriangulation(bundle.snappy_string(filled=False)).toRegina()
#    hinges = set([tet for tet in bundle.triangulation3 if tet.edge_labels.values().count('Right') ==3])
#    hinge_indices=[]
#    for i in range(len(bundle.triangulation3.tetrahedra)):
#        if bundle.triangulation3.tetrahedra[i] in hinges:
#            hinge_indices.append(i)
#    hinge_indices.sort()
#    hinge_indices.reverse()
#    for index in hinge_indices:
#        Rvb.removeTetrahedron(Rvb.simplex(index))
#    return Rvb

#def nh_comps_genus(bundle):
#    h=remove_hinges(bundle)
#    G=h.getFundamentalGroup()
#    gen,rel = G.getNumberOfGenerators(), G.getNumberOfRelations()
#    genus_list=[(2-h.getBoundaryComponent(i).eulerChar())/2 for i in range(h.getNumberOfComponents())]
#    return [genus_list,gen==sum(genus_list) and rel==0]

#def nh_comps_num_tets(bundle):
#    h=remove_hinges(bundle)
#    num_tets = [h.getComponent(i).getNumberOfTetrahedra() for i in range(h.getNumberOfComponents())]
#    return num_tets


def edge_ij_glued_to(tet,i,j):
    edgeGlued = []
    edge = [i,j]
    start_face = min(set(range(4))-set(edge))
    start_vert = max(set(range(4))-set(edge))
    face=start_face
    vert=start_vert
    t,g = tet.glued_to[face]
    edgeGlued.append(t.label)
    old_face=face
    face=g(vert)
    vert=g(old_face)
    while (t.label,face,vert) != (tet.label,start_face,start_vert):
        t,g = t.glued_to[face]
        edgeGlued.append(t.label)
        old_face = face
        face = g(vert)
        vert = g(old_face)
    return set(edgeGlued)


def edge_glued_to(tet):
    """return all tetrahedra in the triangulation that share an edge with tet."""

    edgeGlued = set([])
    for i in range(3):
        for j in range(i+1,4):
            edges_ij = edge_ij_glued_to(tet,i,j)
            edgeGlued = edgeGlued.union(edges_ij)
    return set(edgeGlued)

def edge_glued(tet1,tet2):
    """return True if tet1 shares and edge with tet2; else False."""

    return tet2.label in edge_glued_to(tet1)

def fan_distance_ij(tet1,i,j,tet2):
    """return the "fan distance" between tet1 and tet2 with respect to the ij edge of tet1. 

    The vertices of tet1 are labeled 0,1,2,3; the ij edge is the edge with endpoints the vertices i and j. The fan distance is the number of steps around the ij edge we must go, starting at tet1,  to reach tet2. So if tet1 is glue to tet2 by a face containing the ij edge, then the fan distance is 1. 

    Since there are two directions we could go around an edge, we get two distances, the Right and Left distance. This function returns a tuple (R,L), the Right and Left distance. If tet1==tet2, then (R,L)=(0,0). If tet2 does not share the ij edge with tet1, then (R,L)=(+Infinity,+Infinity).
    """
    rl_dist = [0,0]
    ij_edge_glued=False
    if tet1 == tet2:
        return rl_dist
    edge = [i,j]
    other_verts=list(set(range(4))-set(edge))
    for k in [0,1]:
        start_face = other_verts[k]
        start_vert = other_verts[(k+1)%2]
        face=start_face
        vert=start_vert
        t,g = tet1.glued_to[face]
        old_face=face
        face=g(vert)
        vert=g(old_face)
        while (t.label,face,vert) != (tet1.label,start_face,start_vert):
            if t.label == tet2.label:
                rl_dist[k] += 1
                ij_edge_glued=True
                break
            else:
                rl_dist[k] += 1
            t,g = t.glued_to[face]
            old_face = face
            face = g(vert)
            vert = g(old_face)
    if not ij_edge_glued:
        return [float("inf"),float("inf")]
    else:
        return rl_dist

def fan_distance(tet1,tet2):
    ij_dists = []
    for i,j in combinations(range(4),2):
        ij_dist = min(fan_distance_ij(tet1,i,j,tet2))
        ij_dists.append(ij_dist)
    return min(ij_dists)



def tet_edge_valences(tet,tets):
    """return the number of tetrahedra glued around each edge of tet."""

    valences=[]
    for i,j in combinations(range(4),2):
        valence=0
        edge = [i,j]
        start_face = min(set(range(4))-set(edge))
        start_vert = max(set(range(4))-set(edge))
        face=start_face
        vert=start_vert
        t,g = tet.glued_to[face]
        valence += 1
        old_face=face
        face=g(vert)
        vert=g(old_face)
        while (t.label,face,vert) != (tet.label,start_face,start_vert):
            t,g = t.glued_to[face]
            valence += 1
            old_face = face
            face = g(vert)
            vert = g(old_face)
        valences.append(valence)
    del tet
    del tets
    return valences



def edge_valences(tets):
    """return all edge valences of edges in the triangulation given by tets (where the edge valence of an edge
     is the number of tetrahedra glued around that edge). 
    """
    val_overcounted = [tet_edge_valences(tets[i],tets)[j] for i in range(len(tets)) for j in range(6)]
    val_set = set(val_overcounted)
    vals = np.array([[val_overcounted.count(val)/val,val] for val in val_set])
    return vals

def get_fans(tets):
    fans = set([])
    valences = []
    for k in xrange(len(tets)):
        for i,j in combinations(range(4),2):
            labels = []
            valence=0
            edge = [i,j]
            start_face = min(set(range(4))-set(edge))
            start_vert = max(set(range(4))-set(edge))
            face=start_face
            vert=start_vert
            t,g = tets[k].glued_to[face]
            labels.append(t.label)
            valence += 1
            old_face=face
            face=g(vert)
            vert=g(old_face)
            while (t.label,face,vert) != (tets[k].label,start_face,start_vert):
                t,g = t.glued_to[face]
                labels.append(t.label)
                valence += 1
                old_face = face
                face = g(vert)
                vert = g(old_face)
            fans.add(tuple(sorted(labels)))
            valences.append(valence)
    max_val = max(valences)
    return fans

def fan_lengths(tets):
    fans = get_fans(tets)
    lens_mult = [len(fan) for fan in fans]
    lens = set(lens_mult)
    return np.array([[lens_mult.count(l),l] for l in lens])


def max_fan_vol(tets,ts):
    """Return the volume of the fan of tetrahedra with the largest volume, and the number of tetrahedra in that fan"""

    fans = get_fans(tets)
    max_vol = 0
    fan_len = 0
    for fan in fans:
        vol = 0
        for label in fan:
            vol += ts[label][2]
        if vol > max_vol:
            max_vol = vol
            fan_len = len(fan)
    return (max_vol,fan_len)

def chain_lens(hingeQ,tet_type='0',cyclic=False):
    """Return a list of non-hinge chain lengths"""

    hQ = hingeQ.replace('01','0 1').replace('10','1 0').split(' ')
    if not cyclic:
        return [len(hQ[i]) for i in xrange(len(hQ)) if hQ[i][0]==tet_type]
    elif cyclic and hQ[0]==hQ[-1]:
        hQ[0] = hQ[0]+hQ[-1]
        return [len(hQ[i]) for i in xrange(len(hQ)) if hQ[i][0]==tet_type]
    else:
        return [len(hQ[i]) for i in xrange(len(hQ)) if hQ[i][0]==tet_type]

def max_conn_monochrom_chain(tets,cyclic=True):
    """Return the length of the maximal monochromatic connected chain of non-hinge tetrahedra."""

    hingeQ = ''.join([str(int(tet.edge_labels.values().count('Right')-2)) for tet in tets])
    hQ = hingeQ.replace('01','0 1').replace('10','1 0').replace('02','0 2').replace('20','2 0').replace('21','2 1').replace('12','1 2').split(' ')
    if cyclic:
        if hQ[0][0]==hQ[-1][0]:
            hQ[0] = hQ[0]+hQ[-1]
            hQ.pop()
    bg_idx=0
    ch_lens = []
    for chain in hQ:
        if chain[0] != '1':
            ch_tets=tets[bg_idx:bg_idx+len(chain)]
            G=pyGraph({t.label:[s.label for s, _ in t.glued_to if s in ch_tets] for t in ch_tets})
            ch_lens.append(max(G.connected_components_sizes()))
        bg_idx += len(chain)
    return max(ch_lens)







==> anc/vt_tools.py <==
#-*-python-*-

"""A toolbox for querying and analyzing the database of veering triangulations.

path_to_images should be a path to a folder where output images can be stored. This can be edited on line 46.

path_to_data (line 47) is the path to numbered folders containing blocks of data, which are contained in the archive "VTE_data.zip"

if you have a lot of system memory (about 10gb), you can get started by doing:
    s=VTLoad()
which will load the entire database into memory, without tetrahedra shapes. You can then query by doing s.query(kwargs).

If you don't have much system memory, you can do
    s=VTLoad(runs=list_of_runs)
where list_of_runs is a list containing numbers corresponding to blocks of data that you want to load. You can see a summary of the
blocks of data by typing view_summary(). This will print out a table on screen.

Note: A block of data is usually referred to as a "run" below. This is because each block of data comes from an experiment run.

"""

import csv
from StringIO import StringIO
import HashableNP as hnp
import cPickle
from vt_bundle import *
#attach('vt_bundle.py')
from surf import *
import sys
import snappy
from os.path import expanduser
from scipy import spatial
import numpy as np
from sys import setrecursionlimit
import os
from datetime import datetime
import time
import random
import subprocess
#attach('loba.py')
from itertools import product
import random
from scipy import stats
import matplotlib
from graph import pyGraph
from matplotlib import ticker
import pylab

from matplotlib import rc
#rc('font',**{'family':'sans-serif','sans-serif':['Helvetica']})
## for Palatino and other serif fonts use:
#rc('font',**{'family':'serif','serif':['Palatino']})
rc('text', usetex=True)


setrecursionlimit(20000)

home=expanduser("~")

path_to_images = home + '/VTE/images/'
path_to_data = home+'/data/SSH_Sync/VTE/data/'

def view_summary():
    with open(path_to_data+"exp_log.csv") as f:
        rows = list(csv.reader(f))
        widths = [max(len(row[i]) for row in rows) for i in range(len(rows[0]))]
        for row in rows:
            print('   '.join(cell.ljust(width) for cell, width in zip(row, widths)))


class Hashabledict(dict):
    '''
    takes a dict() object as argument, makes it hashable so it can be put into a set. 
    This should only be used for dict objects that won't ever be changed.
    '''
    def __hash__(self):
        return hash((frozenset(self), frozenset(self.itervalues())))

def dicts_load(run,index=None,my_path=None):
    """
    if index=None (default), return a set() object with all dict() objects for the given run.

    If index is given, return the dict for the Veer_Bundle object with given index and run. If index=None, my_path should be the path of the dicst.txt file. If index is given, my_path should be the path to the folder /dicts in which dict files are stored for the given run.
    """

    if my_path==None:
        path = path_to_dicts + str(run)
    else:
        path = my_path

    if index==None:
        infile = path + '/dicts.txt'
        #infile = path + '/dicts_'+str(run)+'.txt'
    else:
        infile = path+ '/dicts/dict_' + str(run) + '_' + str(index) + '.txt'

    with open(infile, 'r') as picf:
        pic=picf.read()

    dicts = cPickle.loads(pic)
    return dicts

def dicts_store(dicts,my_path=None):
    """inverese of dicts_load()."""

    if my_path==None:
        path = path_to_dicts + str(dicts.pop()['run'])
    else:
        path = my_path

    if type(dicts) is set:
        outfile = path + '/dicts.txt'
    else:
        outfile = path + '/dicts/dict_{0}_{1}.txt'.format(dicts['run'],dicts['index'])

    pic = cPickle.dumps(dicts,-1)
    with open(outfile,'w') as picf:
        picf.write(pic)

def bundle_load(run,index,my_path=None):
    """load the Veer_Bundle() object with given run and index."""

    if my_path==None:
        path = path_to_bundles + str(run)
    else:
        path = my_path
    path = path + '/bundles/'

    with open(path+'bundle_'+str(run)+ '_' + str(index) + '.txt','r') as picf:
        pic = picf.read()
        bundle = cPickle.loads(pic)
        del pic
    return bundle

def bundle_store(bundle,my_path=None):
    """store the Veer_Bundle() object to file. Any changes made are preserved."""

    if my_path==None:
        path = path_to_bundles
    else:
        path = my_path
    path = path + '/bundles/'

    with open(path+'bundle_'+ str(bundle.run) + '_' + str(bundle.index) + '.txt','w') as picf:
        pic = cPickle.dumps(bundle,-1)
        picf.write(pic)
        del pic

def aggregate_dicts(runs=['']):
    """for each run, combines all dicts in the run into one set of hashable dicts, then repickles these sets (one for each run). if runs=[''], then all runs are aggregated (this is the default). If runs = a list of runs, then only those runs are processed.
    
    This function only needs to be run once on a block of data, and for the data in VTE_data.zip it has already been done.
    """
    
    if runs[0] == '':
        runs = [int(subd) for subd in os.listdir(path_to_dicts) if subd.isdigit()]
    for subdir in runs:
        run = int(subdir)
        subdir = str(subdir)
        print run
        dict_file = path_to_dicts + str(run) + '/dicts.txt'
        dicts = set()
        files = [f for f in os.listdir(path_to_dicts + subdir + '/dicts/') if not f.startswith('.')]
        if len(files)>0:
            for file in files:
                with open(path_to_dicts + subdir + '/dicts/'+file,'r') as in_file:
                    dct = cPickle.loads(in_file.read())
                    dct['edge_valences'] = HashableNP(dct['edge_valences'])
                    try:
                        dct['accuracies'] = HashableNP(dct['accuracies'])
                    except KeyError:
                        pass
                    try:
                        del dct['fan_lens']
                    except KeyError:
                        pass
                dicts.add(Hashabledict(dct))
            pic = cPickle.dumps(dicts,-1)
            with open(dict_file,'w') as out_file:
                out_file.write(pic)

def aggregate_tets(runs=['']):
    """for each run, combine all dicts in the run into one set of hashable dicts, then repickle these sets (one for each run). if runs=[''], then aggregate all runs (this is the default). If runs = a list of runs, then only those runs are processed.

    This function only needs to be run once on a block of data, and for the data in VTE_data.zip it has already been done.
    """

    if runs[0] == '':
        runs = [int(subd) for subd in os.listdir(path_to_dicts) if subd.isdigit()]
    for subdir in runs:
        run = int(subdir)
        subdir = str(subdir)
        tsd = {}
        print run
        tets_file = path_to_dicts + str(run) + '/tets.txt'
        files = [f for f in os.listdir(path_to_dicts + subdir + '/tets/') if not f.startswith('.')]
        if len(files)>0:
            for file in files:
                index = int(file.replace('tets_'+str(run)+'_','').replace('.txt',''))
                with open(path_to_dicts + subdir + '/tets/'+file,'r') as in_file:
                    ts = cPickle.loads(in_file.read())
                    tsd[index]=ts
            pic = cPickle.dumps(tsd,-1)
            with open(tets_file,'w') as out_file:
                out_file.write(pic)



class DictsWrapper:
    """a wrapper for the set of hashable dicts returned by dicts_load when index=None. 

    Makes attribute common to all dict objects in a run more easily accessible.
    """
    def __init__(self,dicts):
        self.set = dicts
        d = dicts.pop()
        self.run = d['run']
        self.surface = d['surface']
        self.genus = d['surface_genus']
        self.punctures = d['surface_num_punctures']
        input_dict=dict(zip(['word_type','surface','word_len','syl_len','long_syl','sys','all_twists','all_positive','no_repeat'],d['input']))
        #input_dict=d['input']
        for key in ['word_len','syl_len','long_syl','all_twists','all_positive','no_repeat']:
            if key in input_dict.keys():
                setattr(self,key,input_dict[key])
                self.word_type='random'
            else:
                setattr(self,key,'NA')
                self.word_type='special'



class VTLoad:
    """
    load the Hashabledict set dicts_{run}.txt for runs given, then wrap them with DictsWrapper() and combine them into a set self.set.

    'runs' can be a list of integers, or one or more (in a list if more than one) of the following: 'all','systole','special','farey','flipper_12','len200', which are selected subsets of the full data set. 

    If ts=True then tetrahedra shapes will be loaded. This will make the resulting VTLoad() object considerably larger. With the full dataset loaded, the resulting object is about 10GB in memory with ts=False. With ts=True, it is too large to load on my computer (32gb memory), so I'm
    not sure how large it is. So if you want to see tet shapes, you'll likely need to load a subset of the full dataset.

    If pmod=False (default), all runs for which mapping classes are sampled from PMod(S) will not be loaded. If mod=False, then ONLY runs for which sampling is from PMod(S) will be loaded.

    s=VTLoad(runs='all',ts=False,pmod=False,mod=True)

    to retrieve the DictWrapper for a particular run r:
        s.d(r)

    to add more runs to an existing VTLoad object:
        s.add(runs,ts=False)

    to query VTLoad object:
        s.query(sys=False,vol=False,conditions=None,**kwargs)

        help(s.query) for more info
    """

    def __init__(self, runs='all',ts=False,pmod=False,mod=True):
        inpath = path_to_dicts

        subsets = {'all':[int(f) for f in os.listdir(inpath) if f.isdigit()],
                    'select':range(10,57)+range(84,132)+range(133,145)+range(146,172)+range(174,208)+range(238,242)+range(251,253)+range(271,293)+range(294,301)+range(307,321)
                    'systole': range(1,11)+range(242,250)+range(253,271),
                    'geometric_family': [132,172],
                    'farey': range(57,84),
                    'len200': [11,26,28,30,41,42,44,55,56,58,72,97,109,134,159,161,175,187,189,192,202,203,204,205,206,207,238,240,251,252,272,283,284,285,286,287,288,289,290,291,292,294,295,296,297,298,299,300,307,308,309,310,311,312,313,314,315,316,318,319,320],
                    }

        all_runs = []

        if isinstance(runs,list):
            for sub in runs:
                if isinstance(sub,str):
                    all_runs += subsets[sub]
                elif isinstance(sub,int) or isinstance(sub,sage.rings.integer.Integer):
                    all_runs.append(sub)
        elif isinstance(runs,str):
            all_runs += subsets[runs]
        elif isinstance(runs,int) or isinstance(runs,sage.rings.integer.Integer):
            all_runs.append(runs)
    
        all_runs = list(set(all_runs))

        if pmod == False:
            all_runs = [r for r in all_runs if not r in range(84,96)+range(120,132)+range(146,159)+[186,188,190]+range(208,223)+[239,241]]
        if mod == False:
            all_runs = [r for r in all_runs if r in range(84,96)+range(120,132)+range(146,159)+[173,186,188,190]+range(208,223)+[239,241]]
        
        vset = set([])
        self.runs = []
        for r in all_runs:
            try:
                ds = dicts_load(r)
                print r
                self.runs.append(r)

                if ts:
                    dsn = set()
                    ts_file = inpath+str(r)+'/tets.txt'
                    with open(ts_file,'r') as ts_file:
                        t_shapes = cPickle.loads(ts_file.read())
                        for d in ds:
                            try:
                                d['t_shapes'] = hnp.HashableNP(t_shapes[d['index']])
                            except TypeError:
                                d['t_shapes'] = tuple([(tet[0],tet[1],tet[2]) for tet in t_shapes[d['index']]])
                            d = Hashabledict(d)
                            dsn.add(d)
                    ds = dsn
                dw = DictsWrapper(ds)
                vset.add(dw)
            except IOError:
                print '{}: none'.format(r)
        self.vset = vset
    def d(self,r):
        '''
        returns from the LoadAll() class the DictWrapper() object for run=r.
        '''
        d = [dw for dw in self.vset if dw.run == r][0]
        return d

    def add(self,runs,ts=False):
        inpath = path_to_dicts
        for r in runs:
            try:
                ds = dicts_load(r)
                print r
                self.runs.append(r)

                if ts:
                    dsn = set()
                    ts_file = inpath+str(r)+'/tets.txt'
                    with open(ts_file,'r') as ts_file:
                        t_shapes = cPickle.loads(ts_file.read())
                        for d in ds:
                            try:
                                d['t_shapes'] = hnp.HashableNP(t_shapes[d['index']])
                            except TypeError:
                                d['t_shapes'] = tuple([(tet[0],tet[1],tet[2]) for tet in t_shapes[d['index']]])
                            d = Hashabledict(d)
                            dsn.add(d)
                    ds = dsn
                dw = DictsWrapper(ds)
                self.vset.add(dw)
            except IOError:
                pass


    def query(self,sys=False,vol=False,**kwargs):
        """a method for searching self.set. Each keyword should be a key for the dictionaries in self.set, with argument a 
        possible value (or list of possible values, or a range of values given as a tuple (min,max)) for that key to try to 
        match. Returns a set containing all dictionaries with values matching all keyword arguments (or if a list/range is 
        given for a keyword argument, all returned dictionaries will match something in the list/range). 

            Example: s=VTLoad(); s.query(word_len=200,surface=['S_0_5','S_1_2'],volume=(100,200))

                returns all dictionaries d with d['word_len']=200, with d['surface'] = to 'S_0_5' or 'S_1_2', and with d['volume'] 
                between 100 and 200. 

             If sys=True, then it only return dictionaries for which d['systole'] is a float, and similarly for vol=True. 
             The purpose of this is to remove dictionaries for which systole computation failed or was not attempted (in which 
             case d['systole'] would be a string).

             To get an idea of some attributes you can query by, do d=s.query().pop() to get an arbitrary individual datapoint 
             (as a dictionary of properties). Then do d.keys() to get a list of keys. Any of these keys can be used as a keyword 
             argument for a query. For example, one of these keys is "fiber_genus", and doing s.query(fiber_genus=(2,4)) will 
             return all dictionaries for which the fiber has genus 2, 3, or 4.
        """
        wrapper_keys = ['run','surface','genus','punctures','word_len','syl_len','long_syl','all_twists','all_positive','no_repeat','word_type']
        dicts = set([self.d(i) for i in self.runs])
        for (key,value) in [(key,value) for key,value in kwargs.items() if key in wrapper_keys]:
            if isinstance(value,tuple):
                dicts = set([dw for dw in dicts if getattr(dw, key) in range(value[0],value[1]+1)])
            elif isinstance(value,list):
                dicts = set([dw for dw in dicts if getattr(dw, key) in value])
            else:
                dicts = set([dw for dw in dicts if getattr(dw, key)==value])
        dicts = set.union(*[dw.set for dw in dicts])
        for (key,value) in [(key,value) for key,value in kwargs.items() if key not in wrapper_keys]:
            if isinstance(value,list):
                dicts = set([d for d in dicts if d[str(key)] in value])
            elif isinstance(value,tuple):
                dicts = set([d for d in dicts if value[0] <= d[str(key)] <= value[1]])
            else:
                dicts = set([d for d in dicts if d[str(key)]==value])
        if sys == True:
            dicts = set([d for d in dicts if isinstance(d['systole'],float)])
        if vol == True:
            dicts = set([d for d in dicts if isinstance(d['volume'],float)])
        return dicts
    

###     For the functions below:
###     dicts is a set of dictionaries, obtained usually by doing s.query() on a VTLoad() class s. 
###     Note that for most of these, the default arguments are listed in the dictionary default_kwargs, which is
###     copied into the docstring for convenience.
###     Most of these functions return an image (e.g., of a graph), which is stored in the path_to_images folder. The 
###     name of the file will include a timestamp so that the files will have unique names, and will be ordered by creation time.




def chlenVsystole(*dicts,**kwargs):
    """returns scatter plot of maximal nonhinge chain length vs. systole length. 

    Be sure to pass sys=True in 
    each s.query() command, where s is a VTLoad() instance.
    
    default_kwargs = {'saveto':'tmp','recip':False}
    """


    default_kwargs = {'saveto':'tmp','recip':False}
    for key in default_kwargs:
        if key in kwargs:
            pass
        else:
            kwargs[key] = default_kwargs[key]

    recip = kwargs['recip']
    G=Graphics()
    colors = ['blue','orange','green','purple']
    i=0
    for ds in dicts:
        if recip:
            G += list_plot([(1./d['max_nh_chain_mono'],d['systole']) for d in ds],dpi=400,alpha=.15,color = colors[i],fontsize=20,xmax=.1,xmin=0,tick_formatter='latex')
        else:
            G += list_plot([(d['max_nh_chain_mono'],d['systole']) for d in ds],dpi=400,alpha=.15,color = colors[i],fontsize=20,tick_formatter='latex')
        i +=1
    if recip:
        x_label = text('$1/($maximal non-hinge chain$)$',(.5,-0.05),axis_coords=True,color='black',fontsize=20)
    else:
        x_label = text('maximal non-hinge chain',(.5,-0.05),axis_coords=True,color='black',fontsize=20)
    y_label = text('systole length',(-0.055,.5),axis_coords=True,rotation=90,color='black',fontsize=20)
    sample_sz = len([1 for ds in dicts for d in ds])

    if recip:
        pred = plot((1.2*pi*(-euler_char(d['fiber_genus'],d['fiber_num_punctures'])))/((1/x) - (euler_char(d['fiber_genus'],d['fiber_num_punctures']))**2+euler_char(d['fiber_genus'],d['fiber_num_punctures'])), x,0,.025,color='green')
        pred_lin = plot((.4*4*pi*(-euler_char(d['fiber_genus'],d['fiber_num_punctures'])))/(1/x), x,0,.025,color='red')
        G += pred
        G += pred_lin

    #label=text('$\Sigma=\Sigma_{{},{}}$\n${}$ triangulations'.format(d['surface_genus'],d['surface_num_punctures'],sample_sz),(.5,.8),axis_coords=True,dpi=400,color='black',horizontal_alignment='left',fontsize=20)
    surf = text('$\Sigma=\Sigma_{{{0},{1}}}$'.format(d['surface_genus'],d['surface_num_punctures']),(.25,.75),fontsize=24,axis_coords=True,color='black',horizontal_alignment='left')
    G += surf
    G += x_label
    G += y_label
    #G.ymax(2)
    #G += label
    p=G.plot()
    time_stamp=int(time.mktime(datetime.now().timetuple()))
    fileName = path_to_images+str(kwargs['saveto'])+'/chlen_v_systole_'+str(time_stamp) + '.pdf'
    p.save(fileName)
    #subprocess.check_call(['open','-a','Preview',fileName])

def fan_lenVvol(*dicts):
    """Return scatter plot, with maximal fan length (i.e., maximal edge valence) on the x-axis, and maximal fan volume (i.e., the 
    volume of all the tetrahedra that meet the maximal valence edge) on the y-axis.
    """
    G = Graphics()
    colors = ['blue','orange','cyan']

    i=0
    for ds in dicts:
        lp = list_plot([(d['max_edge_valence'],d['max_fan_vol'][0]) for d in ds],dpi=400,alpha=.2,fontsize=20,color=colors[i],scale='semilogx')
        G += lp
        i += 1

    def vol_std_fan(n):
        theta = 2*pi/n
        vol_tet = max([vol_std_tet_polar(r,theta) for r in np.linspace(0,1,100)])
        return n*vol_tet
    
    G += list_plot([(n,vol_std_fan(n)) for n in range(6,200)],dpi=400,plotjoined=True,color='red',scale='semilogx')

    ymin = G.ymin()
    ymax = G.ymax()
    x_label = text('size of maximal fan',(.5,-.12),axis_coords=True,fontsize=20,color='black')
    y_label = text('volume of maximal fan',(-.06, .5), axis_coords=True, fontsize=20,color='black',rotation=90)
    G += x_label; G += y_label

    G.ymin(ymin)
    G.ymax(ymax)

    p=G.plot()
    time_stamp=int(time.mktime(datetime.now().timetuple()))
    fileName = path_to_images+'tmp'+'/fan_lenVvol_'+str(time_stamp) + '.pdf'
    p.save(fileName)
    #subprocess.check_call(['open','-a','Preview',fileName])

def tet_shape_plot(dicts,alpha):
    """ scatter plot of tetrahedra shapes"""

    hinges = []
    unhinged = []
    for dic in dicts:
        t_shapes=dic['t_shapes']
        for i in range(len(t_shapes)):
            new_point = (t_shapes[i][0],t_shapes[i][1])
            if dic['hingeQ'][i] == True:
                hinges.append(new_point)
            elif dic['hingeQ'][i] == False:
                unhinged.append(new_point)
    alpha = alpha * 100/(sum([dic['num_tets'] for dic in dicts])/len(dicts))
    p1=list_plot(hinges,dpi=200,alpha=alpha,color="green")
    p2=list_plot(unhinged,dpi=200,alpha=alpha,color="orange")
    G=Graphics(p1,p2)
    
    p=G.plot(aspect_ratio=1)
    time_stamp=int(time.mktime(datetime.now().timetuple()))
    fileName = path_to_images + 'tmp/tet_shape_plot_'+str(time_stamp) + '.pdf'
    p.save(fileName)
    #subprocess.check_call(['open','-a','Preview',fileName])

def ts_histo(dicts,lattice_spacing=.05,num_levels=12,num_colors=6,log_scale=False,tet_type='both',filename=None,max_bin=None,show_bchart=True,saveto='tmp'):
    """Return a histogram of tetrahedra shapes for all tetrahedra in the triangulations in dicts.

    Bins are hexagonal subsets of the intersection of the unit disks centered at 0 and 1+0i in the complex plane,
    with the height of the bin indicated by opacity of the hexagon, and the ratio of hinges to non-hinges in the 
    bin indicated by the color of the bin, and a spectrum ranging from blue to orange (blue for all hinges, orange
    for all non-hinge). 

    lattice_spacing: make it smaller to make bins smaller. In some cases slight adjustments may need to be made to the 
    bin_area multiplier below to keep bins from overlapping or from having gaps between them.

    num_levels: The number of levels of opacity. I.e., the bins heights are rounded to one of num_levels values. This is 
    done because only so many different levels of opacity are distinguishable by human eyes.

    num_colors: Similar to num_levels, this is the number of colors between blue and orange that the hinge to non-hinge ratios
    are grouped into.

    filename: The name of the output file. If None then the name will be "ts_histo_{timestamp}.pdf"
    """

    nc=num_colors; ep = lattice_spacing; nl = num_levels
    tt=dict({'both':(1,1,0),'hinge':(0,1,2),'nonhinge':(1,0,1)})

    if show_bchart:
        x_max = 1.4
        y_max = .95
        bin_area = 133000*ep*ep
    else:
        x_max = 1.02
        y_max = .9
        bin_area = 142000*ep*ep

    lattice = [(float(i*ep),float(j*sqrt(3)*ep)) for i in range(ceil(1/ep)+1) for j in range(-ceil(.15/ep),ceil(.85/(sqrt(2)*ep))+1)] + [(float(i*ep+ep/2),float(j*sqrt(3)*ep+ep*sqrt(3)/2)) for i in range(ceil(1/ep)+1) for j in range(-ceil(.15/ep),ceil(.85/(sqrt(2)*ep))+1)]
    bins = dict([(l,[0,0,0]) for l in set(lattice)])
    lat = spatial.KDTree(lattice)
    for d in dicts:
        ts = set([((d['t_shapes'].unwrap()[i][0],d['t_shapes'].unwrap()[i][1]),d['hingeQ'][i]) for i in range(d['num_tets'])])
        #ts = set([((float(d['t_shapes'][i][0]),float(d['t_shapes'][i][1])),d['hingeQ'][i]) for i in range(d['num_tets'])])        # uncomment for runs='sp', and
        for t in ts:                                                                                                # comment out prev line
            tbin = tuple(lat.data[lat.query(t[0])[1]])
            bins[tbin][int(t[1])+1]+=1
            bins[tbin][0]+=1
    genus = d['surface_genus'] #this will just use most recent d from loop above
    punc = d['surface_num_punctures']

    if max_bin == None:
        fullest_bin = max(bins[k][tt[tet_type][2]] for k in bins.keys())
    else:
        fullest_bin = max_bin

    non_emp_bins = dict([(k,bins[k]) for k in bins.keys() if bins[k][tt[tet_type][2]]>0])

    # percentage of tets in bin k that are hinge tets
    h_pcts = dict([(k,float(non_emp_bins[k][1])/float(non_emp_bins[k][tt[tet_type][2]])*tt[tet_type][0]) for k in non_emp_bins.keys()])

    colors = dict([(k,(h_pcts[k],h_pcts[k]/2.,1.-h_pcts[k])) for k in non_emp_bins.keys()])

    if not log_scale:
        alphas = dict([(k,ceil(float(non_emp_bins[k][tt[tet_type][2]]*nl)/fullest_bin)/float(nl)) for k in non_emp_bins.keys()])
    else:
        base = (fullest_bin)**(1./nl)
        alphas = {}
        for k in non_emp_bins:
            b = 0
            while non_emp_bins[k][tt[tet_type][2]] > base**b:
                b += 1
            alphas[k] = float(b)/nl

    bin_plots = [list_plot([k],alpha=alphas[k], marker='h',size=bin_area,dpi=400,aspect_ratio=1,color=colors[k],xmax=x_max,ymax=y_max,fontsize=22) for k in non_emp_bins.keys()]
    #bin_plots = [list_plot([k],alpha=.6, marker='h',size=bin_area,dpi=400,aspect_ratio=1,color=colors[k],xmax=x_max,ymax=y_max,fontsize=22) for k in non_emp_bins.keys()]
    if show_bchart:
        bchart_lattice = dict([((i,j),(1.15+.0475*i,.05+.02*(20-nl)+.0475*j)) for j in range(nl) for i in range(nc)])
        bchart = [list_plot([bchart_lattice[(i,j)]],alpha=float(j+1)/nl,color=((i/(nc-1.)),(i/(2*nc-2.)),1-(i/(nc-1.))),dpi=400,aspect_ratio=1,marker=(4,0,45),size=450,fontsize=16) for j in range(nl) for i in range(nc)]

        chart_label_lattice = [(1.13,.075 +.02*(20-nl)+.0475*j) for j in range(nl)]

        chart_labels=[]
        for j in range(1,nl,2):
            if not log_scale:
                labl = '$' +str(ceil(float((j+1)*fullest_bin)/nl)) +'-$'
            else:
                labl = '$' +str(ceil(base**(j+1))) +'-$'
            chart_labels.append(text(labl,(chart_label_lattice[j][0],chart_label_lattice[j][1]), color='black',dpi=200,fontsize='x-large',typeset='latex',horizontal_alignment='right'))

        chart_labels.append(text('$ nonhinges\\to $',(1.3,.175),color='black',dpi=200,fontsize='large',typeset='latex',horizontal_alignment='center'))
        chart_labels.append(text('$ \leftarrow hinges $',(1.21,.775),color='black',dpi=200,fontsize='large',typeset='latex',horizontal_alignment='center'))
            
        labels = [text('$\Sigma=\Sigma_{' + str(genus) + ',' + str(punc) + '}$\n$l(\\varphi)\sim 200$',(.7,.95),color='black',dpi=200,fontsize=20,horizontal_alignment='left')]
    
        plots = bin_plots+labels+bchart+chart_labels

    else:
        labels = [text('$\Sigma=\Sigma_{{{},{}}}$'.format(genus,punc),(.7,.82),color='black',dpi=200,fontsize=30,horizontal_alignment='left')]
        plots=bin_plots+labels

    G = sum(plots)

    G.ymin(-.21)
    p=G.plot()
    time_stamp=int(time.mktime(datetime.now().timetuple()))
    fileName = path_to_images+saveto+'/ts_histo_'+str(time_stamp) + '.pdf'
    p.save(fileName)
    #subprocess.check_call(['open','-a','Preview',fileName])

def ts_yproj_histo(dicts,**kwargs):
    """return projection onto the imaginary axis of the histogram returned by ts_histo().

    default_kwargs = {'saveto':'tmp','show_group':False,'num_bins':100,'ymax':None,'tet_type':'both','word_len':False,'weight_by_vol':False}
    """

    default_kwargs = {'saveto':'tmp','show_group':False,'num_bins':100,'ymax':None,'tet_type':'both','word_len':False,'weight_by_vol':False}
    for key in default_kwargs:
        if key in kwargs:
            pass
        else:
            kwargs[key] = default_kwargs[key]

    num_bins = kwargs['num_bins']
    ymax = kwargs['ymax']

    G=Graphics()
    if not kwargs['weight_by_vol']:
        h_wts = nh_wts = None
    else:
        h_wts = [d['t_shapes'].unwrap()[i][2] for d in dicts for i in xrange(len(d['t_shapes'].unwrap())) if int(d['hingeQ'][i])==1]
        nh_wts = [d['t_shapes'].unwrap()[i][2] for d in dicts for i in xrange(len(d['t_shapes'].unwrap())) if int(d['hingeQ'][i])==0]
    hist_h=histogram([d['t_shapes'].unwrap()[i][1] for d in dicts for i in xrange(len(d['t_shapes'].unwrap())) if int(d['hingeQ'][i])==1],bins=num_bins,alpha=.6,color='blue',edgecolor='blue',weights=h_wts,fontsize=16)
    hist_nh=histogram([d['t_shapes'].unwrap()[i][1] for d in dicts for i in xrange(len(d['t_shapes'].unwrap())) if int(d['hingeQ'][i])==0],bins=num_bins,alpha=.6,color='orange',edgecolor='orange',weights=nh_wts,fontsize=16)

    G += hist_h; G += hist_nh

    y_axis_loc = max(-G.xmin()/(G.xmax()-G.xmin()),0)
    x_label = text('tet shape imaginary part',(y_axis_loc+.05,0.01),axis_coords=True,color='black',fontsize=16,horizontal_alignment='left')
    y_label = text('tetrahedra in bin',(y_axis_loc-.06,.5),axis_coords=True,rotation=90,color='black',fontsize=16)
    h_label = text('hinge',(.08,.25),color='blue',fontsize=16,axis_coords=True,horizontal_alignment='left')
    nh_label = text('nonhinge',(.08,.2),color='orange',fontsize=16,axis_coords=True,horizontal_alignment='left')

    G += x_label; G += y_label; G += h_label; G += nh_label

    total_tets = len([1 for d in dicts for t in d['t_shapes'].unwrap()])
    total_mflds = len(dicts)
    neg_tets = len([1 for d in dicts for t in d['t_shapes'].unwrap() if t[1]<0])
    neg_mans = len([1 for d in dicts if d['geometric']==False])
    #heading = text('words of length $200$ from $\mathrm{'+(int(d['input'][6])+1)%2*'P'+'Mod}(\Sigma_{0,n}), n\in\{6,7,8,9,10,11,12\}$;\n$'+str(total_mflds)+'$ triangulations total, $'+str(neg_mans)+'$ non-geometric;\n$'+str(total_tets)+'$ tetrahedra total, $'+str(neg_tets)+'$ negatively oriented.',(.2,1.06),axis_coords=True, horizontal_alignment='left',fontsize=12,color='black',background_color='white')

    #G += heading

    G.ymin(-G.ymax()/15)
    p=G.plot()
    time_stamp=int(time.mktime(datetime.now().timetuple()))
    fileName = path_to_images+str(kwargs['saveto'])+'/ts_yproj_histo'+str(time_stamp) + '.pdf'
    p.save(fileName)
    #subprocess.check_call(['open','-a','Preview',fileName])

def ts_proj_graphs(*dicts,**kwargs): 
    """similar to ts_histo_yproj(), except takes multiple sets of data, and graphic returned contains a histogram for each.

    User can choose whether to do y-projection (imaginary-axis) or x-projection (real axis).
    The histograms in the resulting graphic are represented at step graphs (i.e., each step marks the height of a bin).
    
    default_kwargs = {'saveto':'tmp','show_group':False,'num_bins':100,'ymax':None,'tet_type':'both','word_len':False,'projection':'y'}
    """

    default_kwargs = {'saveto':'tmp','show_group':False,'num_bins':100,'ymax':None,'tet_type':'both','word_len':False,'projection':'y'}
    for key in default_kwargs:
        if key in kwargs:
            pass
        else:
            kwargs[key] = default_kwargs[key]

    num_bins = kwargs['num_bins']
    tet_type = kwargs['tet_type']

    tet_counts=dict([(i,count_tets(dicts[i],tet_type)) for i in range(len(dicts))])
    normalizing_wts = dict([(i,max(tet_counts.values())/float(tet_counts[i])) for i in range(len(dicts))])

    G=Graphics()
    colors = ['green','red','blue','orange','purple','cyan','magenta','lime','gray','pink']
    if tet_type == 'both':
        types = ['hinge','nonhinge']
    else:
        types = [tet_type]

    total_tets = {'all':0} #keep track of number of tets in sample, for graph heading
    xmin = 1; xmax = 0          #we need to have the same range for each np.histo, so
    data = {}; norm_wts = {}    # they can be mutually normalized.

    for ttype in types:
        for j in range(len(dicts)):

            norm_wts[(ttype,j)] = [normalizing_wts[j] for d in dicts[j] for i in xrange(len(d['t_shapes'].unwrap())) if int(d['hingeQ'][i])==int(ttype=='hinge')]
            if kwargs['projection'] == 'y':
                dt = data[(ttype,j)] = [d['t_shapes'].unwrap()[i][1] for d in dicts[j] for i in xrange(len(d['t_shapes'].unwrap())) if int(d['hingeQ'][i])==int(ttype=='hinge')]
            elif kwargs['projection'] == 'x':
                dt = data[(ttype,j)] = [d['t_shapes'].unwrap()[i][0] for d in dicts[j] for i in xrange(len(d['t_shapes'].unwrap())) if int(d['hingeQ'][i])==int(ttype=='hinge')]

            xmin = min(min(dt),xmin)
            xmax = max(max(dt),xmax)
            total_tets[i] = len(dt)
            total_tets['all'] += len(dt)
    for ttype in types:
        for j in range(len(dicts)):
            hist=np.histogram(data[(ttype,j)],bins=num_bins,weights=norm_wts[(ttype,j)],range=(xmin,xmax))
            xy_hist = [(hist[1][i],hist[0][i]) for i in xrange(len(hist[0]))]
            xy_hist.append((hist[1][-1],hist[0][-1]))
            G += plot_step_function(xy_hist,color=colors[j],fontsize=20,thickness=1.2,alpha=.8,ticks=[.2,None],tick_formatter=('latex',ticker.NullFormatter()))
            del data[(ttype,j)]
            del hist
            del xy_hist
            #hist=histogram(data[(ttype,j)],bins=num_bins,weights=norm_wts[(ttype,j)],range=[xmin,xmax],color=colors[j+3],edgecolor=colors[j],alpha=.6)
            #G+=hist

    y_axis_loc = max(-G.xmin()/(G.xmax()-G.xmin()),0)
    if kwargs['projection'] == 'y':
        x_label = text('$\mathrm{Im}(z_\Delta)$',(.5,-0.07),axis_coords=True,color='black',fontsize=20,horizontal_alignment='center')
    if kwargs['projection'] == 'x':
        x_label = text('$\mathrm{Re}(z_\Delta)$',(.5,-0.07),axis_coords=True,color='black',fontsize=20,horizontal_alignment='center')
    #y_label = text('tetrahedra in bin',(y_axis_loc-0.09,.5),axis_coords=True,rotation=90,color='black',fontsize=16)
    for j in range(len(dicts)):
        d=dicts[j].pop()
        
        g=d['surface_genus']; n = d['surface_num_punctures']; wl = d['input'][2]; all_tw = (int(d['input'][6])+1)%2; 

        label=text((not kwargs['show_group'])*'$\Sigma_{{{0},{1}}}$'.format(g,n)
            +kwargs['show_group']*'$\mathrm{{{2}Mod}}(\Sigma_{{{0},{1}}})$'.format(g,'n',all_tw*'P')
            +kwargs['word_len']*', $l(\\varphi)={}$'.format(wl),
            (.195,.95-.065*j),axis_coords=True,dpi=400,fontsize=26,color='black',horizontal_alignment='left')
        #label = text('$'+str(j*1200+100)+'\le l(\\varphi)\le'+str(j*1200+300)+'$',(y_axis_loc+.1,1.03-.06*j),axis_coords=True,dpi=400,fontsize=20,color='black',horizontal_alignment='left')
        label_mark = text('---',(.18,.96-.065*j), color=colors[j],axis_coords=True,fontsize=24,horizontal_alignment='right')
        
        G += label; G += label_mark
    #surf = text('$\Sigma=\Sigma_{0,5}$',(y_axis_loc+.07,1.03-.15),fontsize=24,axis_coords=True,color='black',horizontal_alignment='left'); G += surf
    G += x_label
    #G += y_label
    #total_mflds = sum([len(dcts) for dcts in dicts])
    #neg_tets = len([1 for dcts in dicts for d in dcts for t in d['t_shapes'].unwrap() if t[1]<0])
    #neg_mans = len([1 for dcts in dicts for d in dcts if d['geometric']==False])
    #heading = text('words of length $200$ from $\mathrm{'+(int(d['input'][6])+1)%2*'P'+'Mod}(\Sigma_{1,n}), n\in\{3,4,5,6,7\}$;\n$'+str(total_mflds)+'$ triangulations total, $'+str(neg_mans)+'$ non-geometric;\n$'+str(total_tets['all'])+'$ tetrahedra total, $'+str(neg_tets)+'$ negatively oriented.',(.2,1.06),axis_coords=True, horizontal_alignment='left',fontsize=12,color='black',background_color='white')
    #G += heading
    #G.show()
    p=G.plot()
    time_stamp=int(time.mktime(datetime.now().timetuple()))
    fileName = path_to_images+kwargs['saveto']+'/ts_'+kwargs['projection']+'proj_graphs_'+str(time_stamp) + '.pdf'
    p.save(fileName)
    #p.show()
    #subprocess.check_call(['open','-a','Preview',fileName])

def tet_vol_graphs(*dicts,**kwargs):
    """Returns multiple histograms, one for each dicts argument, overlayed in one plot. Each histograms shows distribution of volumes of all tetrahedra
    in the triangulations in dicts, as a step graph. 
    
    default_kwargs = {'saveto':'tmp','show_group':False,'num_bins':100,'ymax':None,'tet_type':'both','word_len':False,'show_heading':False}
    """
    
    default_kwargs = {'saveto':'tmp','show_group':False,'num_bins':100,'ymax':None,'tet_type':'both','word_len':False,'show_heading':False}
    for key in default_kwargs:
        if key in kwargs:
            pass
        else:
            kwargs[key] = default_kwargs[key]

    show_heading = kwargs['show_heading']
    num_bins = kwargs['num_bins']
    tet_counts=dict([(i,count_tets(dicts[i])) for i in range(len(dicts))])
    normalizing_wts = dict([(i,max(tet_counts.values())/float(tet_counts[i])) for i in range(len(dicts))])

    G=Graphics()
    colors = ['green','red','blue','orange','purple','cyan','magenta','lime','gray']
    if kwargs['tet_type'] == 'both':
        types = ['hinge','nonhinge']
    else:
        types = [kwargs['tet_type']]

    total_tets = {'all':0} #keep track of number of tets in sample, for graph heading
    xmin = 1; xmax = 0          #we need to have the same range for each np.histo, so
    data = {}; norm_wts = {}    # that can be mutually normalized.

    for ttype in types:
        for j in range(len(dicts)):
            
            dt = data[(ttype,j)] = [d['t_shapes'].unwrap()[i][2]*sgn(d['t_shapes'].unwrap()[i][1]) for d in dicts[j] for i in xrange(len(d['t_shapes'].unwrap())) if int(d['hingeQ'][i])==int(ttype=='hinge')]
            norm_wts[(ttype,j)] = [normalizing_wts[j] for i in range(len(data[(ttype,j)]))]

            xmin = min(min(dt),xmin)
            xmax = max(max(dt),xmax)
            total_tets[i] = len(dt)
            total_tets['all'] += len(dt)

    for ttype in types:
        for j in range(len(dicts)):

            hist=np.histogram(data[(ttype,j)],bins=num_bins,weights=norm_wts[(ttype,j)],range=(xmin,xmax))
            xy_hist = [(hist[1][i],hist[0][i]) for i in xrange(len(hist[0]))]
            xy_hist.append((hist[1][-1],hist[0][-1]))
            G += plot_step_function(xy_hist,thickness=1.2,color=colors[j],alpha=.8,fontsize=20,ticks=[.2,5e4],tick_formatter=('latex','latex'))

    x_label = text('$\mathrm{Vol}(\Delta)$',(.6,0.02),axis_coords=True,color='black',fontsize=20)
    #y_label = text('tetrahedra per bin',(0.02,.5),axis_coords=True,rotation=90,color='black',fontsize=18)

    for j in range(len(dicts)):
        d=dicts[j].pop()
        label=text((not kwargs['show_group'])*('$\Sigma_{'+str(d['surface_genus'])+','+str(d['surface_num_punctures'])+'}$')+kwargs['show_group']*('$\\varphi\\in\mathrm{'+(int(d['input'][6])+1)%2*'P'+'Mod}(\Sigma_{'+str(d['surface_genus'])+','+str(d['surface_num_punctures'])+'})$')+kwargs['word_len']*(', $l(\\varphi)='+str(d['input'][2])+'$'),(.55,.9-.065*j),axis_coords=True,dpi=400,fontsize=26,color='black',horizontal_alignment='left')
        label_mark = text('---',(.535,.91-.065*j), color=colors[j],axis_coords=True,fontsize=24,horizontal_alignment='right')
        G += label; G += label_mark

    total_mflds = sum([len(dcts) for dcts in dicts])
    neg_tets = len([1 for dcts in dicts for d in dcts for t in d['t_shapes'].unwrap() if t[1]<0])
    neg_mans = len([1 for dcts in dicts for d in dcts if d['geometric']==False])
    if show_heading:
        heading = text('words of length $200$ from $\mathrm{'+(int(d['input'][6])+1)%2*'P'+'Mod}(\Sigma_{1,n}), n\in \{3,4,5,6,7\}$;\n$'+str(total_mflds)+'$ triangulations total, $'+str(neg_mans)+'$ non-geometric;\n$'+str(total_tets['all'])+'$ tetrahedra total, $'+str(neg_tets)+'$ negatively oriented.',(.2,1.06),axis_coords=True, horizontal_alignment='left',fontsize=12,color='black')
        G += heading

    #hinges_label = text('$\underbrace{\qquad\qquad\qquad}_{\\text{hinges}}$',(1.05,.6),axis_coords=True,rotation=90,fontsize=12,color='black')
    #G += hinges_label

    G += x_label
    #G += y_label   
    G.ymin(-G.ymax()/10)
    p=G.plot()
    time_stamp=int(time.mktime(datetime.now().timetuple()))
    fileName = path_to_images+str(kwargs['saveto'])+'/tet_vol_graphs_'+str(time_stamp) + '.pdf'
    p.save(fileName)
    #subprocess.check_call(['open','-a','Preview',fileName])

def tet_vol_histo(dicts,**kwargs):
    """Return two histograms, one for volumes of hinge tetrahedra, one for volumes of non-hinge tetrahedra.

    default_kwargs = {'saveto':'tmp','show_group':False,'num_bins':100,'ymax':None,'tet_type':'both','word_len':False}
    """
    default_kwargs = {'saveto':'tmp','show_group':False,'num_bins':100,'ymax':None,'tet_type':'both','word_len':False}
    for key in default_kwargs:
        if key in kwargs:
            pass
        else:
            kwargs[key] = default_kwargs[key]

    num_bins = kwargs['num_bins']
    ymax = kwargs['ymax']
    tet_counts=dict([(i,count_tets(dicts[i])) for i in range(len(dicts))])
    normalizing_wts = dict([(i,max(tet_counts.values())/float(tet_counts[i])) for i in range(len(dicts))])

    G=Graphics()
    colors = ['blue','orange','blue','orange','purple','cyan','magenta','lime','black']
    if kwargs['tet_type'] == 'both':
        types = ['hinge','nonhinge']
    else:
        types = [kwargs['tet_type']]

    total_tets = {'all':0}
    for ttype in types:
        for j in range(len(dicts)):
            norm_wts = [normalizing_wts[j] for d in dicts[j] for i in xrange(len(d['t_shapes'].unwrap())) if int(d['hingeQ'][i])==int(ttype=='hinge')]
            data = [d['t_shapes'].unwrap()[i][2]*sgn(d['t_shapes'].unwrap()[i][1]) for d in dicts[j] for i in xrange(len(d['t_shapes'].unwrap())) if int(d['hingeQ'][i])==int(ttype=='hinge')]
            total_tets[i]=len(data)
            total_tets['all'] += len(data)
            hist=histogram(data,bins=num_bins,weights=norm_wts,color=colors[types.index(ttype)],alpha=.6,edgecolor=colors[types.index(ttype)])
            G += hist

    y_axis_loc = max(-G.xmin()/(G.xmax()-G.xmin()),0)
    x_label = text('tetrahedron volume',(y_axis_loc+.05,0.03),axis_coords=True,color='black',fontsize=12,horizontal_alignment='left')
    y_label = text('tetrahedra per bin',(y_axis_loc-.08,.5),axis_coords=True,rotation=90,color='black',fontsize=12)
    h_label = text('hinge',(.08,.25),color='blue',fontsize=16,axis_coords=True,horizontal_alignment='left')
    nh_label = text('nonhinge',(.08,.2),color='orange',fontsize=16,axis_coords=True,horizontal_alignment='left')

    for j in range(len(dicts)):
        d=dicts[j].pop()
        label=text((not kwargs['show_group'])*('$\Sigma_{'+str(d['surface_genus'])+','+str(d['surface_num_punctures'])+'}$')+kwargs['show_group']*('$\\varphi\\in\mathrm{'+(int(d['input'][6])+1)%2*'P'+'Mod}(\Sigma_{'+str(d['surface_genus'])+','+str(d['surface_num_punctures'])+'})$')+kwargs['word_len']*(', $l(\\varphi)='+str(d['input'][2])+'$'),(.15,.85-.05*j),axis_coords=True,dpi=400,fontsize=15,color=colors[j])
    
    #   G += label
    neg_tets = len([1 for d in dicts[0] for t in d['t_shapes'].unwrap() if t[1]<0])
    neg_mans = len([1 for d in dicts[0] if d['geometric']==False])
    #heading = text('words of length $200$ from $\mathrm{'+(int(d['input'][6])+1)%2*'P'+'Mod}(\Sigma_{1,n}), n\in\{3,4,5,6\}$;\n$'+str(len(dicts[0]))+'$ traingulations total, $'+str(neg_mans)+'$ non-geometric;\n$'+str(total_tets['all'])+'$ tetrahedra total, $'+str(neg_tets)+'$ negatively oriented.',(.2,.95),axis_coords=True, horizontal_alignment='left',fontsize=12,color='black',background_color='white',typeset='latex')

    G += x_label; G += y_label; G += h_label; G += nh_label 
    #G += heading
    G.ymin(-G.ymax()/10)
    p=G.plot()
    time_stamp=int(time.mktime(datetime.now().timetuple()))
    fileName = path_to_images+str(kwargs['saveto'])+'/tet_vol_histo_'+str(time_stamp) + '.pdf'
    p.save(fileName)
    #subprocess.check_call(['open','-a','Preview',fileName])

def ts_slice_graphs(*dicts,**kwargs): 
    """For each dicts argument, returns two histograms which are slices of the histogram returned by ts_histo. 

    One of these slices is a vertical slice at x=.5, and the other is a diagonal slice through the origin, with slope 1.72
    This is similar to ts_mri_graphs, which does a series of vertical slices.
    
    default_kwargs = {'saveto':'tmp','show_group':False,'num_bins':100,'eps':0.05,'tet_type':'both','word_len':False}
    """

    default_kwargs = {'saveto':'tmp','show_group':False,'num_bins':100,'eps':0.05,'tet_type':'both','word_len':False}
    for key in default_kwargs:
        if key in kwargs:
            pass
        else:
            kwargs[key] = default_kwargs[key]

    num_bins = kwargs['num_bins']
    eps = kwargs['eps']
    tet_counts=dict([(i,count_tets(dicts[i])) for i in range(len(dicts))])
    normalizing_wts = dict([(i,max(tet_counts.values())/float(tet_counts[i])) for i in range(len(dicts))])

    G=Graphics()
    colors = ['black','red','blue','orange','purple','cyan','magenta','lime','black']

    if kwargs['tet_type'] == 'both':
        types = ['1','0']
    elif kwargs['tet_type'] == 'hinge':
        types = ['1']
    else:
        types = ['0']

    total_tets = {'all':0} #keep track of number of tets in sample, for graph heading
    xmin = 1; xmax = 0          #we need to have the same range for each np.histo, so
    data = {}; norm_wts = {}    # that can be mutually normalized.

    #incr = 1./num_bins
    #neg_bins = ceil(.05/incr)
    #bin_seq = [-(neg_bins-i)*incr for i in xrange(neg_bins)]+[i*incr for i in xrange(num_bins+1)]


    for sl in [0,1]:
        for j in range(len(dicts)):
            data[(sl,j)]=[]
            for d in dicts[j]:
                ts = d['t_shapes'].unwrap()
                data[(sl,j)] += [ts[i][1] for i in xrange(len(ts)) if ( d['hingeQ'][i] in types and ((sl+1)%2)*.5+(sl%2)*ts[i][1]/1.72-eps<ts[i][0]<((sl+1)%2)*.5+(sl%2)*ts[i][1]/1.72+eps )]
            norm_wts[(sl,j)] = [normalizing_wts[j] for i in range(len(data[(sl,j)]))]
            dt = data[(sl,j)]
            xmin = min(min(dt),xmin)
            xmax = max(max(dt),xmax)
            total_tets[i] = len(dt)
            total_tets['all'] += len(dt)

    for sl in [0,1]:
        for j in range(len(dicts)):
            hist=np.histogram(data[(sl,j)],bins=num_bins,weights=norm_wts[(sl,j)],range=[xmin,xmax])
            xy_hist = [(hist[1][i],hist[0][i]) for i in xrange(len(hist[0]))]
            G += plot_step_function(xy_hist,fontsize=16,alpha=.8,color=colors[j],thickness=1.5)

    y_axis_loc = max(-G.xmin()/(G.xmax()-G.xmin()),0)
    #x_label = text('tet shape imaginary part',(.5,0.03),axis_coords=True,color='black',fontsize=12)
    #y_label = text('tets',(0.02,.5),axis_coords=True,rotation=90,color='black',fontsize=12)
    #for j in range(len(dicts)):
        #d=dicts[j].pop()
        
        #label=text((not kwargs['show_group'])*('$\Sigma_{'+str(d['surface_genus'])+','+str(d['surface_num_punctures'])+'}$')+kwargs['show_group']*('$\\varphi\\in\mathrm{'+(int(d['input'][6])+1)%2*'P'+'Mod}(\Sigma_{'+str(d['surface_genus'])+','+str(d['surface_num_punctures'])+'})$')+kwargs['word_len']*(', $l(\\varphi)='+str(d['input'][2])+'$'),(.15,.85-.05*j),axis_coords=True,dpi=400,fontsize=15,color=colors[j])
        
        #label = text('$'+str(j*1200+100)+'\le l(\\varphi)\le'+str(j*1200+300)+'$',(y_axis_loc+.1,1.03-.06*j),axis_coords=True,dpi=400,fontsize=20,color='black',horizontal_alignment='left')
        #marker = text('--',(y_axis_loc+.07,1.03-.06*j), color=colors[j],axis_coords=True,fontsize=30)
        
        #G += label; G += marker
    #surf = text('$\Sigma=\Sigma_{0,5}$',(y_axis_loc+.07,1.03-.15),fontsize=24,axis_coords=True,color='black',horizontal_alignment='left'); G += surf
    #G += x_label
    #G += y_label

    time_stamp=int(time.mktime(datetime.now().timetuple()))
    p=G.plot()
    fileName = path_to_images+str(kwargs['saveto'])+'/ts_slice_graphs_'+str(time_stamp) + '.pdf'
    p.save(fileName)
    #subprocess.check_call(['open','-a','Preview',fileName])

def ts_mri_graphs(*dicts,**kwargs):
    """Returns a series of histograms which are slices of the histogram returned by ts_histo. 

    I.e., ts_histo() returns a 2d representation
    of what is really a 3d histogram. Since it is hard to distinguish between different opacities/colors, it may be useful to 
    represent this 3d histogram instead as a series of 2d "mri slice" histograms.
    
    default_kwargs = {'saveto':'tmp','show_group':False,'num_bins':100,'eps':0.05,'tet_type':'both','word_len':False}
    """
    default_kwargs = {'saveto':'tmp','show_group':False,'num_bins':100,'ymax':None,'tet_type':'both','word_len':False,'slices':3}
    for key in default_kwargs:
        if key in kwargs:
            pass
        else:
            kwargs[key] = default_kwargs[key]

    num_bins = kwargs['num_bins']

    tet_counts=dict([(i,count_tets(dicts[i])) for i in range(len(dicts))])
    normalizing_wts = dict([(i,max(tet_counts.values())/float(tet_counts[i])) for i in range(len(dicts))])

    G={}
    colors = ['black','red','blue','orange','purple','cyan','magenta','lime','black','gold']
    if kwargs['tet_type'] == 'both':
        types = ['hinge','nonhinge']
    else:
        types = [kwargs['tet_type']]

    total_tets = {'all':0} #keep track of number of tets in sample, for graph heading
    xmin = 1; xmax = 0          #we need to have the same range for each np.histo, so
    data = {}; norm_wts = {}    # that can be mutually normalized.

    slices = kwargs['slices']
    x_vals = [.5*(1 - i/float(slices)) for i in range(slices)]
    eps = .25*(1/float(slices))

    for k in range(slices):
        G[k]=Graphics()
        for ttype in types:
            for j in range(len(dicts)):
                norm_wts[(ttype,j)] = [normalizing_wts[j] for d in dicts[j] for i in xrange(len(d['t_shapes'].unwrap())) if (int(d['hingeQ'][i])==int(ttype=='hinge') and x_vals[k]-eps<d['t_shapes'].unwrap()[i][0]<x_vals[k]+eps)]
                dt = data[(ttype,j)] = [d['t_shapes'].unwrap()[i][1] for d in dicts[j] for i in xrange(len(d['t_shapes'].unwrap())) if (int(d['hingeQ'][i])==int(ttype=='hinge') and x_vals[k]-eps<d['t_shapes'].unwrap()[i][0]<x_vals[k]+eps)]
                xmin = min(min(dt),xmin)
                xmax = max(max(dt),xmax)
                total_tets[i] = len(dt)
                total_tets['all'] += len(dt)
        for ttype in types:
            for j in range(len(dicts)):
                hist=np.histogram(data[(ttype,j)],bins=num_bins,weights=norm_wts[(ttype,j)],range=(xmin,xmax))
                xy_hist = [(hist[1][i],hist[0][i]) for i in xrange(len(hist[0]))]
                G[k] += plot_step_function(xy_hist,color=colors[j],thickness=1.5,alpha=.8,fontsize=16)

        y_axis_loc = max(-G[k].xmin()/(G[k].xmax()-G[k].xmin()),0)
        x_label = text('tet shape imaginary part',(.5,-0.06),axis_coords=True,color='black',fontsize=16)
        #y_label = text('tets',(0.02,.5),axis_coords=True,rotation=90,color='black',fontsize=12)
        #for j in range(len(dicts)):
            #d=dicts[j].pop()
            #label=text('$\Sigma_{'+str(d['surface_genus'])+','+str(d['surface_num_punctures'])+'}$, '+(int(d['input'][6])+1)%2*'P'+'Mod',(.7,.9-.1*j),axis_coords=True,dpi=400,fontsize='x-large',color=colors[j])
            #label = text('$'+str(j*1200+100)+'\le l(\\varphi)\le'+str(j*1200+300)+'$',(y_axis_loc+.1+.4*j,1.09),axis_coords=True,dpi=400,fontsize=20,color='black',horizontal_alignment='left')
            #marker = text('--',(y_axis_loc+.07+.4*j,1.09), color=colors[j],axis_coords=True,fontsize=28)

            #G[k] += label; G[k] += marker
        #surf = text('$\Sigma=\Sigma_{0,5}$',(y_axis_loc+.05,1.09-.09),fontsize=24,axis_coords=True,color='black',horizontal_alignment='left'); 
        #G[k] += surf
        G[k] += x_label
        #G[k] += y_label    
    time_stamp=int(time.mktime(datetime.now().timetuple()))
    for k in range(slices):
        p=G[k].plot()
        fileName = path_to_images + 'tmp/ts_mri_graphs_'+str(time_stamp) + '_' + str(k) + '.pdf'
        p.save(fileName)
        #subprocess.check_call(['open','-a','Preview',fileName])

def hingesVvolume(*dicts,**kwargs):
    """For each dicts argument, return scatter plot of number of hinge tets (x-axis) against volume (y-axis).

    default_kwargs = {'saveto':'tmp','fit_line':False,'show_group':False,'casson':False,'alpha':.2,'group_by_genus':False,'fit_to_origin':False}
    """
    default_kwargs = {'saveto':'tmp','fit_line':False,'show_group':False,'casson':False,'alpha':.2,'group_by_genus':False,'fit_to_origin':False}
    for key in default_kwargs:
        if key in kwargs:
            pass
        else:
            kwargs[key] = default_kwargs[key]

    G=Graphics()
    colors = ['green','red','blue','orange','purple','cyan','magenta','lime','black']
    slopes = {}
    intercepts = {}
    n_vals = {}
    x_max = 0
    y_max = 0
    for i in range(len(dicts)):
        data = [(d['num_hinges'],d['volume']) for d in dicts[i] if isinstance(d['volume'],float)]
        if kwargs['fit_to_origin']:
            def model(x,m):return m*x
            var('m,x')
            fit = find_fit(data,model,parameters = [m], variables = [x], solution_dict = True)
        else:
            def model(x,m,b): return m*x+b
            var('m,x,b')
            fit = find_fit(data,model,parameters = [m,b], variables = [x], solution_dict = True)
            intercepts[i]=round(fit[b],4)
        slopes[i]=round(fit[m],4)
        x_max = max([x_max]+[d[0] for d in data])
        y_max = max([y_max]+[d[1] for d in data])
        if kwargs['fit_line']:
            G += plot(fit[m]*x+fit[b],x,0,max([d[0] for d in data]), color=colors[i])
        else:
            G += list_plot(data,dpi=400,alpha=kwargs['alpha'],color = colors[i],fontsize=20,zorder=abs(i-2))
    x_label = text('$|\mathcal{T}|_H$',(.5,0.01),axis_coords=True,color='black',fontsize=20)
    y_label = text('$\mathrm{Vol}(\mathcal{T})$',(-0.02,.5),axis_coords=True,rotation=90,color='black',fontsize=20)
    for i in range(len(dicts)):
        d=dicts[i].pop()
        g = str(d['surface_genus']); p = str(d['surface_num_punctures'])

        label_str =  '$\mathrm{{genus}} = {0}$'.format(g) if kwargs['group_by_genus'] else '$\mathrm{{{2}Mod}}(\Sigma_{{{0},{1}}})$'.format(g,p,(int(d['input'][6])+1)%2*'P') if kwargs['show_group'] else '$\Sigma_{{{0},{1}}}$'.format(g,p)
        label_str += '$, \mathrm{{slope}}={0}$'.format(str(slopes[i])) if kwargs['fit_to_origin'] else '$, m={0}, b={1}$'.format(str(slopes[i]),str(intercepts[i]))
        
        label=text(label_str,(.15,.95-i*.065),axis_coords=True,dpi=400,fontsize=22,color='black',horizontal_alignment='left')
        label_mark = text('$\cdot$', (.135,.95-i*.065),axis_coords=True,dpi=400,fontsize=60,color=colors[i],horizontal_alignment='right')

        G += label; G += label_mark
    if kwargs['casson']:
        casson=plot(1.01494161506904*x,x,0,2000,color='black',thickness=.5)
        G += casson
    G += x_label
    G += y_label    
    G.xmax(x_max)
    G.ymax(y_max)
    G.xmin(-G.xmax()/12)
    G.ymin(-G.ymax()/10)
    p=G.plot()
    time_stamp=int(time.mktime(datetime.now().timetuple()))
    fileName = path_to_images+kwargs['saveto']+'/hinges_v_volume_'+str(time_stamp) + '.pdf'
    p.save(fileName)
    #subprocess.check_call(['open','-a','Preview',fileName])

def linear_in_volume(dicts,**kwargs):
    """Return two scatter plots: One showing number of tetrahedra (x-axis) against volume (y-axis), and one showing
    number of hinge tetrahedra (x-axis) against volume (y-axis).

    default_kwargs = {'saveto':'tmp','fit_line':False,'show_group':False,'casson':False,'alpha':.2,'grpd_by_genus':False,
    'fit_to_origin':False,'combine_graphs':False}
    """
    default_kwargs = {'saveto':'tmp','fit_line':False,'show_group':False,'casson':False,'alpha':.2,'grpd_by_genus':False,'fit_to_origin':False,'combine_graphs':False}
    for key in default_kwargs:
        if key in kwargs:
            pass
        else:
            kwargs[key] = default_kwargs[key]

    colors = ['red','blue','orange','cyan',(1,.55,0),'magenta','lime','black']
    q = ['num_tets','num_hinges']
    y_max = [0,0]
    x_max = [0,0]
    G=[Graphics(),Graphics()]
    for i in range(2):
        data = [(d[q[i]],d['volume']) for d in dicts if isinstance(d['volume'],float)]
        x_max[i] = max([x_max[i]]+[d[0] for d in data])
        y_max[i] = max([y_max[i]]+[d[1] for d in data])
        random = [(d[q[i]],d['volume']) for d in dicts if isinstance(d['volume'],float) and d['systole']=='unknown']
        twisted = [(d[q[i]],d['volume']) for d in dicts if isinstance(d['volume'],float) and d['systole']!='unknown']
        G[i] += list_plot(random,dpi=400,alpha=kwargs['alpha'],color = 'red', fontsize=20)
        G[i] += list_plot(twisted,dpi=400,alpha=kwargs['alpha'],color = 'blue', fontsize=20, zorder=0)

        x_label = text(((i+1)%2)*'$|\mathcal{T}|$'+ i*'$|\mathcal{T}|_H$',(.52,0.01),axis_coords=True,color='black',fontsize=20)
        G[i] += x_label

        y_label = text('$\mathrm{Vol}(\mathcal{T})$',(0,.5),axis_coords=True,rotation=90,color='black',fontsize=20)

        G[i] += y_label    
    print(x_max)
    if kwargs['combine_graphs']:
        GG = G[0]+G[1]
        GG.xmax(max(x_max[0],x_max[1]))
        GG.ymax(max(y_max[0],y_max[1]))
        GG.xmin(-GG.xmax()/12)
        GG.ymin(-GG.ymax()/10)
        p=GG.plot()
        time_stamp=int(time.mktime(datetime.now().timetuple()))
        fileName = path_to_images+kwargs['saveto']+'/linear_in_volume_'+str(time_stamp) + '.pdf'
        p.save(fileName)

    else:
        for i in range(2):
            G[i].xmax(x_max[i])
            G[i].ymax(y_max[i])
            G[i].xmin(-G[i].xmax()/12)
            G[i].ymin(-G[i].ymax()/10)
            p=G[i].plot()
            time_stamp=int(time.mktime(datetime.now().timetuple()))
            fileName = path_to_images+kwargs['saveto']+'/linear_in_volume_'+q[i]+str(time_stamp) + '.pdf'
            p.save(fileName)
    #subprocess.check_call(['open','-a','Preview',fileName])

def vol_div_hinges_histo(*dicts,**kwargs):
    """For each dicts argument, return a histogram of volume/#hinges.

    Histograms are rendered partially transparent so that multiple histograms can be shown.

    default_kwargs = {'saveto':'tmp','show_group':False,'word_len':False,'num_bins':150,'fill_alpha':.1,'line_alpha':.8,'line_thickness':1.2,'x_range':None}
    """

    default_kwargs = {'saveto':'tmp','show_group':False,'word_len':False,'num_bins':150,'fill_alpha':.1,'line_alpha':.8,'line_thickness':1.2,'x_range':None}
    for key in default_kwargs:
        if key in kwargs:
            pass
        else:
            kwargs[key] = default_kwargs[key]

    counts=dict([(i,len(dicts[i])) for i in range(len(dicts))])
    normalizing_wts = dict([(i,max(counts.values())/float(counts[i])) for i in range(len(dicts))])

    xmin = 5; xmax = 0          #we need to have the same range for each np.histo, so
    data = {}; norm_wts = {}    # they can be mutually normalized.
    num_bins = kwargs['num_bins']
    fill_alpha = kwargs['fill_alpha']
    line_alpha = kwargs['line_alpha']
    line_thickness = kwargs['line_thickness']
    x_range = kwargs['x_range']

    G = Graphics()
    colors = ['green','red','blue','orange','purple','cyan','magenta','lime','gray','brown']

    x_label = text('$\mathrm{Vol}(\mathcal{T}) / |\mathcal{T}|_H$',(.5,-0.03),axis_coords=True,color='black',fontsize=14)
    bin_width=.01
    for i in range(len(dicts)):

        dt = data[i] = [d['volume']/d['num_hinges'] for d in dicts[i] if isinstance(d['volume'],float)]
        norm_wts[i] = [normalizing_wts[i] for d in data[i]]
        xmin = min(min(dt),xmin)
        xmax = max(max(dt),xmax)
        
    if not x_range == None:
        xmin = x_range[0]
        xmax = x_range[1]

    for i in range(len(dicts)):
        hist=histogram(data[i],weights=norm_wts[i],bins=num_bins,range=[xmin,xmax],dpi=400,color=colors[i],edgecolor=colors[i],alpha=fill_alpha)

        np_hist=np.histogram(data[i],bins=num_bins,weights=norm_wts[i],range=(xmin,xmax))
        xy_hist = [(np_hist[1][j],np_hist[0][j]) for j in xrange(len(np_hist[0]))]
        G += plot_step_function(xy_hist,color=colors[i],fontsize=14,thickness=line_thickness,alpha=line_alpha)
        G += hist

        d = dicts[i].pop()
        exp_val = round(sum([xy[0]*xy[1] for xy in xy_hist])/(counts[i]*normalizing_wts[i]),4)
        label=text((not kwargs['show_group'])*('$\Sigma_{'+str(d['surface_genus'])+','+str(d['surface_num_punctures'])+'}$')+kwargs['show_group']*('$\mathrm{'+(int(d['input'][6])+1)%2*'P'+'Mod}(\Sigma_{'+str(d['surface_genus'])+','+str(d['surface_num_punctures'])+'})$')+kwargs['word_len']*(', $l(\\varphi)='+str(d['input'][2])+'$')+'  $\,\,\,\scriptsize(E= {})$'.format(exp_val),(.7,.95-.07*i),axis_coords=True,dpi=400,fontsize=16,color='black',horizontal_alignment='left')
        label_mark = text('---',(.685,.955-.07*i),axis_coords=True,dpi=400,fontsize=20,color=colors[i],horizontal_alignment='right')
        G += label; G += label_mark

    G += x_label
    G.xmin(xmin)
    G.xmax(xmax)
    G.ymin(-G.ymax()/15)
    p=G.plot()
    time_stamp=int(time.mktime(datetime.now().timetuple()))
    fileName = path_to_images+kwargs['saveto']+'/vol_div_hinges_histo_'+str(time_stamp) + '.pdf'
    p.save(fileName,figsize=[9,4])
    #subprocess.check_call(['open','-a','Preview',fileName])

def fraction_geom(*dicts,**kwargs):
    """For each dicts argument, return a discrete plot of {fraction of triangulations that are geometric} as a 
    function of word length.
    
    If decay is exponential, then passing scale='semilogy' should result in a roughly linear plot.

    default_kwargs = {'saveto':'tmp','show_group':False,'word_len':False,'scale':'linear'}
    """

    default_kwargs = {'saveto':'tmp','show_group':False,'word_len':False,'scale':'linear'}
    for key in default_kwargs:
        if key in kwargs:
            pass
        else:
            kwargs[key] = default_kwargs[key]
    ymax=0
    G = Graphics()
    colors = ['green','red','blue','orange','purple','cyan','magenta','lime','black']
    lens = [100,200,300,400,500,600,700,800,900,1000,1100,1200]
    for i in range(len(dicts)):
        dset = dicts[i]
        frac_geom = {}
        for l in lens:
            by_len = set([d for d in dset if d['input'][2]==l])
            if len(by_len) > 0:
                geom = len([d for d in by_len if d['geometric']==True])
                frac_geom[l] = float(geom)/len(by_len)
                dset = dset.difference(by_len)
                ymax = max(ymax,frac_geom[l])
        plot_data=[(l, frac_geom[l]) for l in sorted(frac_geom.keys()) if frac_geom[l] != 0]
        if not kwargs['scale']=='semilogy':
            plot_data += [(l, 0) for l in sorted(frac_geom.keys()) if frac_geom[l] == 0]
        geom_plot = list_plot(plot_data, marker='o',plotjoined=True, color=colors[i],typeset='latex',dpi=400,scale=kwargs['scale'],alpha=.7,fontsize=16)
        print(plot_data)
        label=text((not kwargs['show_group'])*('$\Sigma_{'+str(d['surface_genus'])+','+str(d['surface_num_punctures'])+'}$')+kwargs['show_group']*('$\\varphi\in\mathrm{'+(int(d['input'][6])+1)%2*'P'+'Mod}(\Sigma_{'+str(d['surface_genus'])+','+str(d['surface_num_punctures'])+'})$'),(.25,.5-0.06*i),axis_coords=True,dpi=400,fontsize=20,color='black',horizontal_alignment='left')
        label_mark = text('---',(.23,.505-.06*i),axis_coords=True,dpi=400,fontsize=20,color=colors[i],horizontal_alignment='right')
        G += label; G += label_mark
        G += geom_plot

    x_label = text('word length',(.5,-0.12),axis_coords=True,color='black',fontsize=18)
    y_label = text('fraction geometric',(-.05,.5),axis_coords=True,rotation=90,color='black',fontsize=18)
    G += x_label; G += y_label
    G.ymax(1)
    if kwargs['scale']=='semilogy':
        G.ymin(9*(10e-2))

    p=G.plot()
    time_stamp=int(time.mktime(datetime.now().timetuple()))
    fileName = path_to_images+kwargs['saveto']+'/fraction_geom_'+str(time_stamp) + '.pdf'
    p.save(fileName)
    #subprocess.check_call(['open','-a','Preview',fileName])

def min_tet_shape(*dicts,**kwargs):
    """For each dicts argument, return a listplot of the min(Im(tet_shape)) against index of the triangulation.

    This function is used to generate Figure 23a in "Experimental statistics of veering triangulations".

    default_kwargs = {'saveto':'tmp'}
    """
    default_kwargs = {'saveto':'tmp'}
    for key in default_kwargs:
        if key in kwargs:
            pass
        else:
            kwargs[key] = default_kwargs[key]

    G=Graphics()
    colors = ['blue','orange']
    i=0
    for ds in dicts:
        G += list_plot([(5*(d['index']+1),min([shape[1] for shape in d['t_shapes']])) for d in ds],dpi=400,alpha=.9,color = colors[i],fontsize=20)
        i +=1
    ymin=G.ymin()
        
    x_label = text('$k$',(.5,-0.11),axis_coords=True,color='black',fontsize=20)
    y_label = text('$\min\{\mathrm{Im}(z_\Delta) : \Delta \in \mathcal{T}\}$',(-0.08,.5),axis_coords=True,rotation=90,color='black',fontsize=20)
    
    label0 = text('$\Sigma=\Sigma_{1,2}\,\,; \quad\\varphi_k=(T_{a_0}T_{b_0}^{-1})^kT_{p_0}$',(.17,.85),fontsize=24,axis_coords=True,color='black',horizontal_alignment='left')
    label1 = text('$\Sigma=\Sigma_{2,2}\,\,; \quad\\varphi_k=(T_{a_0}T_{b_0}^{-1})^kT_{c_0}(T_{a_1}T_{b_1}^{-1})^kT_{p_0}$',(.17,.75),fontsize=24,axis_coords=True,color='black',horizontal_alignment='left')
    label_mark0 = text('$\cdot$',(.16,.865),axis_coords=True,color=colors[0],horizontal_alignment='right',fontsize=50)
    label_mark1 = text('$\cdot$',(.16,.765),axis_coords=True,color=colors[1],horizontal_alignment='right',fontsize=50)
    G += label0; G += label1; G += label_mark0; G += label_mark1

    #label=text('$\Sigma=\Sigma_{{},{}}$\n${}$ triangulations'.format(d['surface_genus'],d['surface_num_punctures'],sample_sz),(.5,.8),axis_coords=True,dpi=400,color='black',horizontal_alignment='left',fontsize=20)

    G.ymin(ymin)
    G += x_label
    G += y_label
    #G += label
    p=G.plot()
    time_stamp=int(time.mktime(datetime.now().timetuple()))
    fileName = path_to_images+str(kwargs['saveto'])+'/min_tet_shape_'+str(time_stamp) + '.pdf'
    p.save(fileName)
    #subprocess.check_call(['open','-a','Preview',fileName])

def casson_conv(*dicts,**kwargs):
    """For each dicts argument, return a listplot of volume/#hinges against index of the triangulation.

    This function is used to generate Figure 23b in "Experimental statistics of veering triangulations".

    default_kwargs = {'saveto':'tmp'}
    """
    default_kwargs = {'saveto':'tmp'}
    for key in default_kwargs:
        if key in kwargs:
            pass
        else:
            kwargs[key] = default_kwargs[key]

    G=Graphics()
    colors = ['blue','orange']
    i=0
    for ds in dicts:
        G += list_plot([(5*(d['index']+1),d['volume']/d['num_hinges']-vol_tet(pi/3,pi/3,pi/3)) for d in ds],dpi=400,alpha=.9,color = colors[i],fontsize=20,scale='semilogy',ymin=10e-4)
        i +=1
    ymin=G.ymin()
        
    x_label = text('$k$',(.5,-0.11),axis_coords=True,color='black',fontsize=20)
    y_label = text('$\\frac{\mathrm{Vol}(\mathcal{T})}{|\mathcal{T}|_H}-v_3$',(-0.08,.5),axis_coords=True,rotation=90,color='black',fontsize=20)
    
    label0 = text('$\Sigma=\Sigma_{1,2}\,\,; \quad\\varphi_k=(T_{a_0}T_{b_0}^{-1})^kT_{p_0}$',(.17,.85),fontsize=22,axis_coords=True,color='black',horizontal_alignment='left')
    label1 = text('$\Sigma=\Sigma_{2,2}\,\,; \quad\\varphi_k=(T_{a_0}T_{b_0}^{-1})^kT_{c_0}(T_{a_1}T_{b_1}^{-1})^kT_{p_0}$',(.17,.75),fontsize=22,axis_coords=True,color='black',horizontal_alignment='left')
    label_mark0 = text('$\cdot$',(.16,.865),axis_coords=True,color=colors[0],horizontal_alignment='right',fontsize=50)
    label_mark1 = text('$\cdot$',(.16,.765),axis_coords=True,color=colors[1],horizontal_alignment='right',fontsize=50)
    G += label0; G += label1; G += label_mark0; G += label_mark1

    #label=text('$\Sigma=\Sigma_{{},{}}$\n${}$ triangulations'.format(d['surface_genus'],d['surface_num_punctures'],sample_sz),(.5,.8),axis_coords=True,dpi=400,color='black',horizontal_alignment='left',fontsize=20)

    G.ymin(ymin)
    G += x_label
    G += y_label
    #G += label
    p=G.plot()
    time_stamp=int(time.mktime(datetime.now().timetuple()))
    fileName = path_to_images+str(kwargs['saveto'])+'/casson_conv_'+str(time_stamp) + '.pdf'
    p.save(fileName)
    #subprocess.check_call(['open','-a','Preview',fileName])

def loba2D(eps):
    """Return a projection onto the imaginary axis of the function tet_shape--->volume_of_tet. 

    Max of the projection is marked in red, min in blue. The point: this function does not depend
    much on the real part of tet_shape.
    """

    X = np.arange(0, .9, eps)
    Y = np.arange(0, .9, eps)
    X, Y = np.meshgrid(X, Y)
    X0=[[X[i][j] for j in range(len(X)) if (Y[i][j]<sqrt(1-(X[i][j]-1)**2) and Y[i][j]<sqrt(1-X[i][j]**2)) and X[i][j]<.5] for i in range(len(X))]
    Y0=[[Y[i][j] for j in range(len(Y)) if (Y[i][j]<sqrt(1-(X[i][j]-1)**2) and Y[i][j]<sqrt(1-X[i][j]**2)) and X[i][j]<.5] for i in range(len(Y))]
    X1=[x for x in X0 if len(x)>0]
    Y1=[y for y in Y0 if len(y)>0]
    Z1 = np.array([[vol_std_tet(complex(X1[i][j],Y1[i][j])) for j in range(len(X1[i]))] for i in range(len(Y1))])

    G=Graphics()

    for i in range(len(Z1)):
        for j in range(len(Z1[i])):
            #G += list_plot([(i*eps,Z1[i][j])],color=(.9,.9,.9),marker='.',size=10)
            #G += list_plot([(i*eps,min(Z1[i]))],color='blue',marker='_',size=20)
            G += list_plot([(i*eps,min(Z1[i])),(i*eps,max(Z1[i]))], plotjoined=True,color=(.9,.9,.9))
    G += list_plot([(i*eps,min(Z1[i])) for i in range(len(Z1))], plotjoined=True,color='blue',fontsize=20,tick_formatter='latex')
    G += list_plot([(i*eps,max(Z1[i])) for i in range(len(Z1))], plotjoined=True,color='red',fontsize=20,tick_formatter='latex')

    x_label = text('$\mathrm{Im}(z_\Delta)$',(.5,-0.04),axis_coords=True,color='black',fontsize=20)
    y_label = text('$\mathrm{Vol}(\Delta)$',(-0.03,.5),axis_coords=True,rotation=90,color='black',fontsize=20)
    G += x_label; G += y_label

    #key_red = text('$\max_{\mathrm{Re}(z)}\{\mathrm{Vol}(z):\mathrm{Im}(z)=x\}$',(.5,.5),axis_coords=True,color='black',fontsize=24,horizontal_alignment='left')
    #key_blue = text('$\min_{\mathrm{Re}(z)}\{\mathrm{Vol}(z):\mathrm{Im}(z)=x\}$',(.5,.5-.065),axis_coords=True,color='black',fontsize=24,horizontal_alignment='left')
    #marker_red = text('$---$',(.485,.5),axis_coords=True,color='red',fontsize=24,horizontal_alignment='right')
    #marker_blue = text('$---$',(.485,.5-.065),axis_coords=True,color='blue',fontsize=24,horizontal_alignment='right')

    #G += key_red; G += key_blue; G += marker_red; G += marker_blue

    #for t in np.linspace(0,.3,.01):
    #   G += list_plot([(.4+t,.4)],marker='.',size=30,dpi=400,color=(.1,.5+t*(.5/.3),1-t*(.5/.3)))
    #G += text('$\mathrm{Re}(z_\Delta)=.5$')

    p=G.plot()
    time_stamp=int(time.mktime(datetime.now().timetuple()))
    fileName = path_to_images+'tmp/loba2D_'+str(time_stamp) + '.pdf'
    p.save(fileName)
    #subprocess.check_call(['open','-a','Preview',fileName])

def vol_div_hinge_ranges(dicts):
    """Return a bar graph (of sorts) showing the range of values of vol/#hinges, as word length varies.

    See Figure 19a in "Experimental statistics of veering triangulations."
    """
    G = Graphics()
    G +=list_plot([(m,min([d['volume']/d['num_hinges'] for d in dicts if d['monodromy_len']>=m])) for m in range(50,1200,50)],marker='$\mathbf{-}$',color='blue',size=150,markeredgecolor='blue',faceted=True,fontsize=20)
    G +=list_plot([(m,max([d['volume']/d['num_hinges'] for d in dicts if d['monodromy_len']>=m])) for m in range(50,1200,50)],marker='$\mathbf{-}$',color='red',size=150,markeredgecolor='red',faceted=True,fontsize=20)

    for m in range(50,1200,50): 
        G +=list_plot([(m,min([d['volume']/d['num_hinges']+.04 for d in dicts if d['monodromy_len']>=m])),(m,max([d['volume']/d['num_hinges'] for d in dicts if d['monodromy_len']>=m]))],plotjoined=True,color='gray',thickness=4,alpha=.2,fontsize=20)

    ymin = 0; ymax = G.ymax()

    x_label = text('$L$',(.5,-0.06),axis_coords=True,color='black',fontsize=20)
    #y_label = text('slope range for word length $\ge L$',(-0.05,.5),axis_coords=True,rotation=90,color='black',fontsize=20)
    G += x_label; #G += y_label

    label_max=text('$\max\{\mathrm{Vol}(\mathcal{T}_\\varphi)/|\mathcal{T}_\\varphi|_H : l(\\varphi)\ge L\}$',(.2,.85),axis_coords=True,dpi=400,fontsize=20,color='black',horizontal_alignment='left')
    label_max_mark = text('$\mathbf{-}$',(.185,.855),axis_coords=True,dpi=400,fontsize=26,color='red',horizontal_alignment='right',fontweight='heavy')
    label_min=text('$\min\{\mathrm{Vol}(\mathcal{T}_\\varphi)/|\mathcal{T}_\\varphi|_H : l(\\varphi)\ge L\}$',(.2,.85-.07),axis_coords=True,dpi=400,fontsize=20,color='black',horizontal_alignment='left')
    label_min_mark = text('$\mathbf{-}$',(.185,.855-.07),axis_coords=True,dpi=400,fontsize=26,color='blue',horizontal_alignment='right',fontweight='heavy')
    G += label_max; G += label_min; G += label_max_mark; G += label_min_mark

    G.ymin(ymin); G.ymax(ymax)
    p=G.plot()
    time_stamp=int(time.mktime(datetime.now().timetuple()))
    fileName = path_to_images+'tmp/vol_div_hinge_ranges'+str(time_stamp) + '.pdf'
    p.save(fileName)
    #subprocess.check_call(['open','-a','Preview',fileName])

def Eval_table(s,use_hist=True):
    """Return a table showing mean(vol/#hinges) for words of length 200 vs 1200, various surfaces.

    This was used for Table 1 in "Experimental statistics of veering triangulations."
    """
    
    runs = [['','','','','',11,'','',30,'','',44],['','',97,109,134],['',161,[250,272],175],['',192]]

    surfs = [(0,5),(0,8),(0,11),(1,2),(1,3),(1,4),(2,1),(2,2),(2,3),(3,1)]

    hr = ['']
    hr += ['$\Sigma_{{{},{}}}$'.format(g,n) for g,n in surfs]
    rows = [[],[]]
    rows[0].append('$l(\\varphi)\le 1200$')
    rows[1].append('$l(\\varphi)=200$')

    for g,n in surfs:
        rows[0].append(vol_div_hinges_mean(s.query(surface='S_{},{}'.format(g,n),index=(0,1000),word_len=(100,2000),all_twists=True),use_hist=use_hist))
        rows[1].append(vol_div_hinges_mean(s.query(run=runs[g][n]),use_hist=use_hist))
        
    return latex(table(rows=[rows[0][:6],rows[1][:6]],header_row=hr[:6],frame=True,align='right')),latex(table(rows=[rows[0][0:1]+rows[0][6:],rows[1][0:1]+rows[1][6:]],header_row=hr[0:1]+hr[6:],frame=True,align='right'))

def vol_div_hinges_mean(dicts,use_hist=True,num_bins=150):


    data = [d['volume']/d['num_hinges'] for d in dicts if isinstance(d['volume'],float)]
    data.sort()
    top_error = data[-int(len(data)*.05)]
    bottom_error = data[int(len(data)*.05)]

    if not use_hist:
        return sum(data)/len(data)
    else:
        np_hist=np.histogram(data,bins=num_bins)
        xy_hist = [(np_hist[1][j],np_hist[0][j]) for j in xrange(len(np_hist[0]))]

        return round(sum([xy[0]*xy[1] for xy in xy_hist])/len(data),4),top_error,bottom_error


def complexity_v_Eval(s,include_low=False,use_hist=True,surf_list=None):
    """Return a list_plot graph of mean(vol/#hinges) against filled fiber genus.

    Should have s = VTLoad(runs='len200')
    """
    if surf_list != None:
        surfs = surf_list
    else:
        surfs = _surfs()
        surfs_all = _surfs(include_low)
    runs = _runs(include_low)
    G = Graphics()
    colors = ['red','blue','green','orange','purple','cyan']

    for genus in range(len(surfs_all)):
        means={}
        for g,n in surfs_all[genus]:
            print g,n
            means[(g,n)], top_error, bottom_error = vol_div_hinges_mean(s.query(run=runs[g][n]),use_hist=use_hist)
            G += list_plot([(complexity(g,n),top_error),(complexity(g,n),bottom_error)], plotjoined=True, marker='_', color=colors[g], dpi=400, alpha=.1, thickness=2, fontsize=20, zorder=0)
        
        G += list_plot([(complexity(g,n),means[(g,n)]) for g,n in surfs_all[genus]], dpi=400, color=colors[genus], plotjoined=True,marker='o',fontsize=20,alpha=.3)
        
        G += list_plot([(complexity(g,n),means[(g,n)]) for g,n in surfs[genus]], dpi=400, color=colors[genus], plotjoined=True,marker='o',fontsize=20)
        



    #   G += list_plot([(complexity(g,n),vol_div_hinges_mean(s.query(fiber='S_{},{}'.format(g,n),word_len=200,all_twists=True),use_hist=use_hist)) for g,n in surf], dpi=400, color=colors[surf[0][0]],marker='o',fontsize=20)
    ymin = G.ymin()
    ymax = G.ymax()

    x_label = text('$\\xi(\Sigma)$',(.5,-.08),axis_coords=True,fontsize=20,color='black')
    y_label = text('$E\left(\\frac{\mathrm{Vol}(\mathcal{T})}{|\mathcal{T}|_H}\\right)$',(-.08, .5), axis_coords=True, fontsize=20,color='black',rotation=90)
    G += x_label; G += y_label

    for i in range(len(surfs)):
        label = text('$\mathrm{{genus}}= {}$'.format(surfs[i][0][0]),(.12+(i%2)*.246,1-.065*(i//2)),axis_coords=True, fontsize=20,horizontal_alignment='left',color='black')
        label_mark = text('---',(.11+(i%2)*.246,1-.065*(i//2)),axis_coords=True,fontsize=20,horizontal_alignment='right',color=colors[surfs[i][0][0]])
        G += label; G += label_mark

    G.ymin(ymin)
    G.ymax(ymax)
    p=G.plot()
    time_stamp=int(time.mktime(datetime.now().timetuple()))
    fileName = path_to_images+'tmp'+'/complexity_v_Eval_'+str(time_stamp) + '.pdf'
    p.save(fileName)
    #subprocess.check_call(['open','-a','Preview',fileName])

def complexity_v_hd(s,include_low=False,surf_list=None,use_hist=False):
    """Return a list_plot graph of hinge density (i.e., #hinges/#tets) against filled fiber genus.

    Should have s = VTLoad(runs='len200')
    """

    if surf_list != None:
        surfs = surf_list
    else:
        surfs = _surfs()
        surfs_all = _surfs(include_low)
    runs = _runs(include_low)

    G = Graphics()
    colors = ['red','blue','green','orange','purple','cyan']

    def hinge_density(dicts,use_hist=False):

        data = [d['num_hinges']/float(d['num_tets']) for d in dicts]
        data.sort()
        top_error = data[-int(len(data)*.05)]
        bottom_error = data[int(len(data)*.05)]

        if not use_hist:
            return sum(data)/len(data), top_error, bottom_error
        else:
            np_hist=np.histogram(data,bins=num_bins)
            xy_hist = [(np_hist[1][j],np_hist[0][j]) for j in xrange(len(np_hist[0]))]

            return round(sum([xy[0]*xy[1] for xy in xy_hist])/len(data),4), top_error, bottom_error

    for genus in range(len(surfs_all)):
        means={}
        for g,n in surfs_all[genus]:
            print g,n
            means[(g,n)], top_error, bottom_error = hinge_density(s.query(run=runs[g][n]),use_hist=use_hist)
            G += list_plot([(complexity(g,n),top_error),(complexity(g,n),bottom_error)], plotjoined=True, marker='_', color=colors[g], dpi=400, alpha=.1, thickness=2, fontsize=20, zorder=0)
        
        G += list_plot([(complexity(g,n),means[(g,n)]) for g,n in surfs_all[genus]], dpi=400, color=colors[genus], plotjoined=True,marker='o',fontsize=20,alpha=.3)
        
        G += list_plot([(complexity(g,n),means[(g,n)]) for g,n in surfs[genus]], dpi=400, color=colors[genus], plotjoined=True,marker='o',fontsize=20)
        

    #    G += list_plot([(complexity(g,n),hinge_density(s.query(run=runs[g][n]))) for g,n in surf], dpi=400, color=colors[surf[0][0]], plotjoined=True,marker='o',fontsize=20)
    #   G += list_plot([(complexity(g,n),vol_div_hinges_mean(s.query(fiber='S_{},{}'.format(g,n),word_len=200,all_twists=True),use_hist=use_hist)) for g,n in surf], dpi=400, color=colors[surf[0][0]],marker='o',fontsize=20)
    ymin = G.ymin()
    ymax = G.ymax()

    x_label = text('$\\xi(\Sigma)$',(.5,-.08),axis_coords=True,fontsize=20,color='black')
    y_label = text('$E(|\mathcal{T}|_{H}/|\mathcal{T}|)$',(-.08, .5), axis_coords=True, fontsize=20,color='black',rotation=90)
    G += x_label; G += y_label

    for i in range(len(surfs)):
        label = text('$\mathrm{{genus}}= {}$'.format(surfs[i][0][0]),(.12+(i%2)*.246,.17-.065*(i//2)),axis_coords=True, fontsize=20,horizontal_alignment='left',color='black')
        label_mark = text('---',(.11+(i%2)*.246,.17-.065*(i//2)),axis_coords=True,fontsize=20,horizontal_alignment='right',color=colors[surfs[i][0][0]])
        G += label; G += label_mark

    G.ymin(ymin)
    G.ymax(ymax)
    p=G.plot()
    time_stamp=int(time.mktime(datetime.now().timetuple()))
    fileName = path_to_images+'tmp'+'/complexity_v_hd_'+str(time_stamp) + '.pdf'
    p.save(fileName)
    #subprocess.check_call(['open','-a','Preview',fileName])

def tet_graph(tets):
    """Return a graph which has a vertex for each tetrahedra and an edge for each face gluing of two tetrahedra.

    Example:

        b = bundle_load(run=0,index=0)
        tets = b.mc_canonical.bundle().triangulation3.tetrahedra
        G = tet_graph(tets)
    """
    G=pyGraph({t.label:[s.label for s, _ in t.glued_to if s in tets] for t in tets})
    return G

def dilatation_vol(s,surfs=[(0,5),(0,8),(0,11),(1,2),(1,3),(1,4),(2,1),(2,2),(2,3),(3,1)]):
    """Return a scatter plot of log(dilatation) as a function of volume. 

    Color coded by complexity, to show dependence of the slope of the linear realation on complexity of the fiber.
    Here, s=VTLoad().
    """
    G = Graphics()
    for i,j in surfs:
        G += list_plot([(d['volume'],log(d['dilatation'])) for d in s.query(surface='S_{},{}'.format(i,j),all_twists=True,word_len=(100,2000),index=(0,1000)) if d['num_tets']],dpi=400,alpha=.1,color=(complexity(i,j)/9.,1-(complexity(i,j)-2)/9.,.2),fontsize=20,tick_formatter='latex')

    ymin = G.ymin()
    ymax = G.ymax()
    x_label = text('$\mathrm{{Vol}}(M_\\varphi^\circ)$',(.5,-.12),axis_coords=True,fontsize=20,color='black')
    y_label = text('$\log(\lambda_\\varphi)$',(-.08, .5), axis_coords=True, fontsize=20,color='black',rotation=90)
    G += x_label; G += y_label

    k = 0
    for i,j in surfs:
        label = text('$\Sigma_{{{},{}}}$'.format(i,j),(.12+.17*(i>1),.95-.065*(k%6)),axis_coords=True, fontsize=24,horizontal_alignment='left',color='black')
        label_mark = text('---',(.10+.17*(i>1),.955-.065*(k%6)),axis_coords=True,fontsize=24,horizontal_alignment='right',color=(complexity(i,j)/9.,1-(complexity(i,j)-2)/8.,.2))
        G += label; G += label_mark
        k += 1

    G.ymin(ymin)
    G.ymax(ymax)
    p=G.plot()
    time_stamp=int(time.mktime(datetime.now().timetuple()))
    fileName = path_to_images+'tmp'+'/dilatation_vol_'+str(time_stamp) + '.pdf'
    p.save(fileName)
    #subprocess.check_call(['open','-a','Preview',fileName])

def complexity_v_time(log_scale=False):
    """Return plot giving computation time as a function of complexity (word length fixed at 200)."""

    G = Graphics()
    colors = ['red','blue','green','orange','purple','cyan']

    runs = _runs(include_low=True)
    surfs = _surfs(include_low=True)

    for surf in surfs:
        plot_pts = []
        for g,n in surf:
            print g,n
            with open('/home/will/data/SSH_Sync/VTE/data/{}/stats.txt'.format(runs[g][n]),'r') as stats:
                try:
                    mins = float(stats.readline().split(' ')[-1].strip('\n'))
                except ValueError:
                    print stats.readline().split(' ')[-1].strip('\n')
                    return
                if log_scale:
                    plot_pts.append((complexity(g,n),mins**(1/10)))
                else:
                    plot_pts.append((complexity(g,n),mins))
        G += list_plot(plot_pts, dpi=400, color=colors[surf[0][0]], plotjoined=True,marker='o',fontsize=20)

    x_label = text('$\\xi(\Sigma)$',(.5,-.08),axis_coords=True,fontsize=20,color='black')
    if log_scale:
        y_label = text('average time ($\log$(minutes))',(-.08, .5), axis_coords=True, fontsize=20,color='black',rotation=90)
    else:
        y_label = text('average time (minutes)',(-.08, .5), axis_coords=True, fontsize=20,color='black',rotation=90)
    G += x_label; G += y_label

    for i in range(len(surfs)):
        label = text('$\mathrm{{genus}}= {}$'.format(surfs[i][0][0]),(.12,.9-.065*i),axis_coords=True, fontsize=20,horizontal_alignment='left',color='black')
        label_mark = text('---',(.10,.9-.065*i),axis_coords=True,fontsize=20,horizontal_alignment='right',color=colors[surfs[i][0][0]])
        G += label; G += label_mark

    p=G.plot()
    time_stamp=int(time.mktime(datetime.now().timetuple()))
    fileName = path_to_images+'tmp'+'/complexity_v_time_'+str(time_stamp) + '.pdf'
    p.save(fileName)
    #subprocess.check_call(['open','-a','Preview',fileName])

def wordlen_v_time(rt_scale=False):
    """Return plot giving computation time as a function of word length."""

    G = Graphics()
    colors = ['green','red','blue','orange','purple','cyan','magenta','lime','gray','brown']

    surfs = {'S_0,5':range(11,22),'S_0,8':range(29,40),'S_0,11':range(43,55),'S_1,2':range(96,108),'S_1,3':range(108,120),'S_1,4':range(133,145),'S_2,1':range(160,171),'S_2,2':range(271,283),'S_2,3':range(174,186)}

    i=0
    for surf in surfs:
        wordlen=100
        plot_pts = []
        for run in surfs[surf]:
            print run
            with open('/home/will/data/SSH_Sync/VTE/data/{}/stats.txt'.format(run),'r') as stats:
                try:
                    mins = float(stats.readline().split(' ')[-1].strip('\n'))
                except ValueError:
                    print stats.readline().split(' ')[-1].strip('\n')
                    return
                if rt_scale:
                    plot_pts.append((wordlen,sqrt(mins,3)))
                else:
                    plot_pts.append((wordlen,mins))
            wordlen += 100
        G += list_plot(plot_pts, dpi=400, color=colors[i], plotjoined=True,marker='o',fontsize=20)
        i += 1

    x_label = text('word length',(.5,-.08),axis_coords=True,fontsize=20,color='black')
    if rt_scale:
        y_label = text('average time ($\sqrt{minutes}$)',(-.08, .5), axis_coords=True, fontsize=20,color='black',rotation=90)
    else:
        y_label = text('average time (minutes)',(-.08, .5), axis_coords=True, fontsize=20,color='black',rotation=90)
    G += x_label; G += y_label

    for i in range(len(surfs)):
        label = text('$\Sigma=\Sigma_{{{}}}$'.format(surfs.keys()[i].strip('S_')),(.12,.9-.065*i),axis_coords=True, fontsize=20,horizontal_alignment='left',color='black')
        label_mark = text('---',(.10,.9-.065*i),axis_coords=True,fontsize=20,horizontal_alignment='right',color=colors[i])
        G += label; G += label_mark

    p=G.plot()
    time_stamp=int(time.mktime(datetime.now().timetuple()))
    fileName = path_to_images+'tmp'+'/wordlen_v_time_'+str(time_stamp) + '.pdf'
    p.save(fileName)
    #subprocess.check_call(['open','-a','Preview',fileName])

def QQ_plot(dicts):
    """Return QQ plot.

    If the resulting plot is linear, the data is normally distributed. 
    In our case we find that the distribution of vol/#hinges is not normal.
    """
    data = np.array([d['volume']/d['num_hinges'] for d in dicts])
    stats.probplot(data, dist="norm", plot=pylab)
    time_stamp=int(time.mktime(datetime.now().timetuple()))
    fileName = path_to_images+'tmp'+'/prob_plot_'+str(time_stamp) + '.pdf'
    pylab.savefig(fileName)
    pylab.clf()



# some helper functions:

def count_tets(dicts,ttype='both'):
    if ttype == 'both':
        return sum([d['num_tets'] for d in dicts])
    elif ttype == 'hinge':
        return sum([d['num_hinges'] for d in dicts])
    elif ttype == 'nonhinge':
        return sum([d['num_nonhinges'] for d in dicts])

def _surfs(include_low=False):
    if include_low:
        return [[(0,4),(0,5),(0,6),(0,7),(0,8),(0,9),(0,10),(0,11),(0,12),(0,14),(0,16),(0,18)],[(1,1),(1,2),(1,3),(1,4),(1,5),(1,6),(1,7),(1,8),(1,9),(1,10),(1,11),(1,12),(1,13),(1,14),(1,15)],[(2,1),(2,2),(2,3),(2,4),(2,5),(2,6),(2,7),(2,8),(2,9),(2,10),(2,11),(2,12)],[(3,1),(3,2),(3,3),(3,4),(3,5),(3,6),(3,7),(3,8),(3,9)],[(4,1),(4,2),(4,3),(4,4),(4,5),(4,6)],[(5,1),(5,2),(5,3),(5,4),(5,5)]]
    else:
        return [[(0,6),(0,7),(0,8),(0,9),(0,10),(0,11),(0,12),(0,14),(0,16),(0,18)],[(1,3),(1,4),(1,5),(1,6),(1,7),(1,8),(1,9),(1,10),(1,11),(1,12),(1,13),(1,14),(1,15)],[(2,3),(2,4),(2,5),(2,6),(2,7),(2,8),(2,9),(2,10),(2,11),(2,12)],[(3,3),(3,4),(3,5),(3,6),(3,7),(3,8),(3,9)],[(4,3),(4,4),(4,5),(4,6)],[(5,3),(5,4),(5,5)]]

def _runs(include_low=False):
    if include_low:
        return [['','','','',58,11,26,28,30,41,42,44,55,'',56,'',311,'',315],['',72,97,109,134,159,238,240,299,300,307,308,312,314,318,320],['',161,272,175,187,189,283,294,295,309,310,313,319],['',192,202,203,204,284,285,296,297,316],['',205,252,286,287,288,298],['',206,289,290,291,292]]
    else:
        return [['','','','','','',26,28,30,41,42,44,55,'',56,'',311,'',315],['','','',109,134,159,238,240,299,300,307,308,312,314,318,320],['','','',175,187,189,283,294,295,309,310,313,319],['','','',203,204,284,285,296,297,316],['','','',286,287,288,298],['','','',290,291,292]]

def complexity(g,n):
    return 3*g-3+n

def euler_char(g,n):
    return 2-2*g-n


